Atomic Classification of 6D SCFTs

We use F-theory to classify possibly all six-dimensional superconformal field theories (SCFTs). This involves a two step process: We first classify all possible tensor branches allowed in F-theory (which correspond to allowed collections of contractible spheres) and then classify all possible configurations of seven-branes wrapped over them. We describe the first step in terms of "atoms" joined into "radicals" and "molecules," using an analogy from chemistry. The second step has an interpretation via quiver-type gauge theories constrained by anomaly cancellation. A very surprising outcome of our analysis is that all of these tensor branches have the structure of a linear chain of intersecting spheres with a small amount of possible decoration at the two ends. The resulting structure of these SCFTs takes the form of a generalized quiver consisting of ADE-type nodes joined by conformal matter. A collection of highly non-trivial examples involving E8 small instantons probing an ADE singularity is shown to have an F-theory realization. This yields a classification of homomorphisms from ADE subgroups of SU(2) into E8 in purely geometric terms, largely matching results obtained in the mathematics literature from an intricate group theory analysis.

==> Mathematica Files/Bases.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    249962,       6317]
NotebookOptionsPosition[    247233,       6236]
NotebookOutlinePosition[    247591,       6252]
CellTagsIndexPosition[    247548,       6249]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
The directory here must be set with the SetDirectory command to the location \
of the files output_template_file.txt and DE_Bases.txt.  n is the number of \
DE nodes to appear in the base.  The leftlink and rightlink are the sequences \
of curves appearing on the left and right of the chain of curves.  The \
rightmost entry in the leftlink and the leftmost entry in the rightlink must \
be 1, since these are the curves that attach the link to the DE nodes running \
between them.  Note that the name of the output file will appear at the \
bottom of this notebook when it has finished running, and it will be stored \
in the location specified by the SetDirectory command.

To attach no link on the left hand side, use {} as the leftlink.
To attach the link $131$ on the left hand side, use {1,3,1} as the leftlink.
To attach the link $1\\overset{2}{3}21$ or $1\\overset{1}{\\overset{2}{3}}2$ \
on the right hand side, use {1,{3,2},2,1} as the rightlink and not \
{1,{3,2,1},2}.\
\>", "Text",
 CellChangeTimes->{{3.6268764270220213`*^9, 3.626876861196425*^9}, {
  3.626876972721209*^9, 3.62687699456634*^9}, {3.626877037265772*^9, 
  3.626877097851487*^9}, {3.626877141058036*^9, 3.626877239046324*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", "\"\</Users/yourdirectory\>\"", "]"}], ";", 
  RowBox[{"(*", 
   RowBox[{
   "Change", " ", "the", " ", "directory", " ", "to", " ", "your", " ", 
    RowBox[{"directory", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"n", "=", "3"}], ";", 
  RowBox[{"(*", 
   RowBox[{
   "This", " ", "is", " ", "the", " ", "number", " ", "of", " ", "ADE", " ", 
    "nodes", " ", "in", " ", "the", " ", "quivers", " ", "we", " ", "want", 
    " ", "to", " ", 
    RowBox[{"output", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"leftlink", "=", 
   RowBox[{"{", "1", "}"}]}], ";", " ", 
  RowBox[{"(*", 
   RowBox[{"This", " ", "is", " ", "the", " ", "left", " ", "link"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"rightlink", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "1"}], "}"}], ",", "2"}], "}"}]}], ";", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"This", " ", "is", " ", "the", " ", "right", " ", 
     RowBox[{"link", ".", "  ", "Here"}]}], ",", " ", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1"}], "}"}], ",", "2", ",", "2"}], "}"}], " ", 
     "indicates", " ", "the", " ", "pattern", " ", 
     RowBox[{"$1", "\\", "overset"}], 
     RowBox[{"{", "1", "}"}], 
     RowBox[{"{", "3", "}"}], "2", 
     RowBox[{"$", "."}]}]}], "*)"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.624205625772952*^9, 3.624205647338636*^9}, {
   3.6242057375272903`*^9, 3.6242057520127296`*^9}, {3.6247521666563053`*^9, 
   3.6247522039431353`*^9}, {3.62475338783047*^9, 3.624753388005143*^9}, {
   3.6248073219551497`*^9, 3.6248073220395813`*^9}, {3.62481072541087*^9, 
   3.624810725545224*^9}, {3.6248229150172853`*^9, 3.6248229152069674`*^9}, {
   3.624824715942584*^9, 3.6248247345130177`*^9}, {3.625322805869878*^9, 
   3.625322805980369*^9}, {3.625322844147225*^9, 3.625322844289443*^9}, {
   3.625324188904216*^9, 3.625324201910722*^9}, {3.625325448027254*^9, 
   3.625325462283634*^9}, {3.625325521417467*^9, 3.625325533923258*^9}, {
   3.625325591252273*^9, 3.625325595028077*^9}, {3.625358025563303*^9, 
   3.625358030058455*^9}, {3.625358944659821*^9, 3.6253589620265503`*^9}, {
   3.6253592354545593`*^9, 3.62535923788201*^9}, {3.62535931394347*^9, 
   3.625359314004513*^9}, {3.625359346799762*^9, 3.625359346877616*^9}, {
   3.62535983787506*^9, 3.625359858538869*^9}, {3.62539602019538*^9, 
   3.6253960208588*^9}, {3.6253960662765837`*^9, 3.6253960663705673`*^9}, {
   3.625396456757553*^9, 3.6253964568536987`*^9}, {3.6253965528970346`*^9, 
   3.625396560137453*^9}, {3.625399681794744*^9, 3.625399681967198*^9}, {
   3.6254006427121162`*^9, 3.625400643811139*^9}, 3.6254034584627247`*^9, {
   3.625403504153103*^9, 3.6254035042149963`*^9}, {3.625403556595653*^9, 
   3.625403556761322*^9}, {3.625404627415813*^9, 3.625404630023665*^9}, {
   3.625416788185296*^9, 3.625416807969266*^9}, {3.625416874775999*^9, 
   3.6254169071149483`*^9}, {3.6254169620599403`*^9, 3.625416985907596*^9}, {
   3.6254176596829433`*^9, 3.625417661712878*^9}, {3.6254186750696783`*^9, 
   3.625418676646839*^9}, 3.6254189235966673`*^9, {3.625419022752359*^9, 
   3.625419023021641*^9}, {3.625419164653131*^9, 3.625419165922422*^9}, {
   3.625419418995146*^9, 3.625419444411583*^9}, {3.6254252191265163`*^9, 
   3.62542526493069*^9}, {3.6254255630645323`*^9, 3.62542559876888*^9}, {
   3.625425693855359*^9, 3.625425700053685*^9}, {3.625425782937922*^9, 
   3.6254258046759033`*^9}, {3.625425836933008*^9, 3.625425841116136*^9}, {
   3.626876944358013*^9, 3.626876945353409*^9}, {3.626877000034237*^9, 
   3.62687703609062*^9}, {3.6268770714478207`*^9, 3.626877071580258*^9}, {
   3.633256862334765*^9, 3.633256898472835*^9}}],

Cell[CellGroupData[{

Cell["\<\
 The adjacency matrix functions\
\>", "Text",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.625359738743548*^9, 3.625359775649458*^9}, {
  3.625416571110312*^9, 3.6254165738361187`*^9}, {3.626873308852831*^9, 
  3.6268733096414127`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"abstime", "=", 
   RowBox[{"AbsoluteTime", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"infnum", "=", "n"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"trees", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Depth", "[", "leftlink", "]"}], "\[GreaterEqual]", "3"}], "||", 
     RowBox[{
      RowBox[{"Depth", "[", "rightlink", "]"}], "\[GreaterEqual]", "3"}]}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"adj", "[", "list_", "]"}], ":=", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"!", "trees"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"list", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], "*", 
            RowBox[{"KroneckerDelta", "[", 
             RowBox[{"i", ",", "j"}], "]"}]}], "+", 
           RowBox[{"KroneckerDelta", "[", 
            RowBox[{"i", ",", 
             RowBox[{"j", "-", "1"}]}], "]"}], "+", 
           RowBox[{"KroneckerDelta", "[", 
            RowBox[{"i", ",", 
             RowBox[{"j", "+", "1"}]}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "list", "]"}]}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", 
          RowBox[{"Length", "[", "list", "]"}]}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"(", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"tab", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Length", "[", 
            RowBox[{"list", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"Length", "[", "list", "]"}]}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"poslist", "=", 
         RowBox[{
          RowBox[{"Transpose", "[", 
           RowBox[{"Position", "[", 
            RowBox[{"tab", ",", "2"}], "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"mat", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"Count", "[", 
                  RowBox[{"poslist", ",", "i"}], "]"}], "\[Equal]", "0"}], "&&", 
                RowBox[{
                 RowBox[{"Count", "[", 
                  RowBox[{"poslist", ",", "j"}], "]"}], "\[Equal]", "0"}]}], 
               ",", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"list", "[", 
                   RowBox[{"[", "i", "]"}], "]"}]}], "*", 
                 RowBox[{"KroneckerDelta", "[", 
                  RowBox[{"i", ",", "j"}], "]"}]}], "+", 
                RowBox[{"KroneckerDelta", "[", 
                 RowBox[{"i", ",", 
                  RowBox[{"j", "-", "1"}]}], "]"}], "+", 
                RowBox[{"KroneckerDelta", "[", 
                 RowBox[{"i", ",", 
                  RowBox[{"j", "+", "1"}]}], "]"}]}], ",", 
               "\[IndentingNewLine]", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"Count", "[", 
                    RowBox[{"poslist", ",", "i"}], "]"}], "\[Equal]", "0"}], "&&", 
                  RowBox[{
                   RowBox[{"Count", "[", 
                    RowBox[{"poslist", ",", "j"}], "]"}], "\[NotEqual]", 
                   "0"}]}], ",", "\[IndentingNewLine]", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"list", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "*", 
                    RowBox[{"KroneckerDelta", "[", 
                    RowBox[{"i", ",", "j"}], "]"}]}], "+", 
                    RowBox[{"KroneckerDelta", "[", 
                    RowBox[{"i", ",", 
                    RowBox[{"j", "-", "1"}]}], "]"}], "+", 
                    RowBox[{"KroneckerDelta", "[", 
                    RowBox[{"i", ",", 
                    RowBox[{"j", "+", "1"}]}], "]"}]}], ",", "0"}], "}"}], 
                 ",", "\[IndentingNewLine]", 
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"Count", "[", 
                    RowBox[{"poslist", ",", "i"}], "]"}], "!=", "0"}], "&&", 
                    RowBox[{
                    RowBox[{"Count", "[", 
                    RowBox[{"poslist", ",", "j"}], "]"}], "\[Equal]", "0"}]}],
                    ",", "\[IndentingNewLine]", 
                   RowBox[{
                    RowBox[{"KroneckerDelta", "[", 
                    RowBox[{"i", ",", 
                    RowBox[{"j", "-", "1"}]}], "]"}], "+", 
                    RowBox[{"KroneckerDelta", "[", 
                    RowBox[{"i", ",", 
                    RowBox[{"j", "+", "1"}]}], "]"}]}], ",", 
                   "\[IndentingNewLine]", 
                   RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"Count", "[", 
                    RowBox[{"poslist", ",", "i"}], "]"}], "!=", "0"}], "&&", 
                    RowBox[{
                    RowBox[{"Count", "[", 
                    RowBox[{"poslist", ",", "j"}], "]"}], "!=", "0"}], "&&", 
                    RowBox[{"i", "\[NotEqual]", "j"}]}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"Count", "[", 
                    RowBox[{"poslist", ",", "i"}], "]"}], "!=", "0"}], "&&", 
                    RowBox[{
                    RowBox[{"Count", "[", 
                    RowBox[{"poslist", ",", "j"}], "]"}], "!=", "0"}], "&&", 
                    RowBox[{"i", "==", "j"}]}], ",", "\[IndentingNewLine]", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"list", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "1"}], "]"}], "]"}]}], ",", "1"}], 
                    "}"}], ",", "\[IndentingNewLine]", "0"}], 
                    "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
                    "]"}]}], "\[IndentingNewLine]", "]"}]}], 
                "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}], 
             "\[IndentingNewLine]", ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", "1", ",", 
               RowBox[{"Length", "[", "list", "]"}]}], "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"Length", "[", "list", "]"}]}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"st", "=", "1"}], ",", 
          RowBox[{"st", "\[LessEqual]", 
           RowBox[{"Length", "[", "poslist", "]"}]}], ",", 
          RowBox[{"st", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"pos", "=", 
            RowBox[{"poslist", "[", 
             RowBox[{"[", "st", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"rowtoadd", "=", 
            RowBox[{
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"i", "\[Equal]", "pos"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"1", ",", 
                   RowBox[{"-", 
                    RowBox[{"list", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "2"}], "]"}], "]"}]}]}], "}"}], ",", 
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"Count", "[", 
                    RowBox[{"poslist", ",", "i"}], "]"}], "!=", "0"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", "0"}], "]"}]}], 
                "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "1", ",", 
                 RowBox[{"Length", "[", "list", "]"}]}], "}"}]}], "]"}], "//",
              "Flatten"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"mat", "=", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"Flatten", "[", 
               RowBox[{"mat", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "1", ",", 
                RowBox[{"Length", "[", "mat", "]"}]}], "}"}]}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"mat", "=", 
            RowBox[{"Insert", "[", 
             RowBox[{"mat", ",", "rowtoadd", ",", 
              RowBox[{"pos", "+", "st"}]}], "]"}]}], ";"}]}], 
         "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"Return", "[", "mat", "]"}], ";"}], "\[IndentingNewLine]", 
       ")"}]}], "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.6229770749327383`*^9, 3.622977209030343*^9}, {
   3.6229772434641523`*^9, 3.622977294098358*^9}, 3.6243883012447147`*^9, {
   3.62448034127491*^9, 3.624480344578186*^9}, {3.62448233248857*^9, 
   3.624482332806759*^9}, {3.6246391135965137`*^9, 3.6246391147459993`*^9}, {
   3.624646484772983*^9, 3.6246464850425243`*^9}, {3.624752424857929*^9, 
   3.624752425479125*^9}, {3.625324046924355*^9, 3.625324048913155*^9}, {
   3.6253241837832413`*^9, 3.62532419741577*^9}, 3.6253597756495743`*^9, {
   3.625414309930807*^9, 3.625414311009289*^9}, {3.625416575373513*^9, 
   3.625416581859933*^9}, {3.625416722809156*^9, 3.625416766370676*^9}, {
   3.625416816426467*^9, 3.6254168723305283`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
The string form of the input side links.\
\>", "Text",
 CellGroupingRules->{GroupTogetherGrouping, 10001.},
 CellChangeTimes->{{3.625324057726327*^9, 3.6253241760929117`*^9}, {
   3.625324218136145*^9, 3.625324239319372*^9}, {3.625325564162054*^9, 
   3.625325584001627*^9}, 3.625325618413834*^9, 3.6253386395275927`*^9, 
   3.62535969282682*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Off", "[", 
   RowBox[{"Syntax", "::", "stresc"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"leftconfmatstring", "=", 
   RowBox[{"StringJoin", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Depth", "[", 
          RowBox[{"leftlink", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "]"}], "<", "2"}], ",", 
        RowBox[{"ToString", "[", 
         RowBox[{"leftlink", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
        RowBox[{"\"\<\\ov{\>\"", "<>", 
         RowBox[{"ToString", "[", 
          RowBox[{"leftlink", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "2"}], "]"}], "]"}], "]"}], "<>", "\"\<}\>\"", "<>",
          " ", 
         RowBox[{"ToString", "[", 
          RowBox[{"leftlink", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "1"}], "]"}], "]"}], "]"}]}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "leftlink", "]"}]}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rightconfmatstring", "=", 
   RowBox[{"StringJoin", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Depth", "[", 
          RowBox[{"rightlink", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "]"}], "<", "2"}], ",", 
        RowBox[{"ToString", "[", 
         RowBox[{"rightlink", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
        RowBox[{"\"\<\\ov{\>\"", "<>", 
         RowBox[{"ToString", "[", 
          RowBox[{"rightlink", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "2"}], "]"}], "]"}], "]"}], "<>", "\"\<}\>\"", "<>",
          " ", 
         RowBox[{"ToString", "[", 
          RowBox[{"rightlink", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "1"}], "]"}], "]"}], "]"}]}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "rightlink", "]"}]}], "}"}]}], "]"}], "]"}]}], 
  ";"}]}], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10001.},
 CellChangeTimes->{{3.6253254657055397`*^9, 3.625325549804061*^9}, {
  3.625325596907693*^9, 3.625325618413954*^9}, {3.625417204727968*^9, 
  3.625417232894006*^9}, {3.625417323709386*^9, 3.6254173499629593`*^9}, {
  3.625417388533286*^9, 3.625417488144217*^9}, {3.6254175704759903`*^9, 
  3.625417605901095*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Prepare the output .txt file so that the data can easily be read from a .tex \
pdf document.\
\>", "Text",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.625324057726327*^9, 3.6253241760929117`*^9}, {
   3.625324218136145*^9, 3.625324239319372*^9}, 3.6253386443189583`*^9, 
   3.625359682578968*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Quiet", "[", 
   RowBox[{"DeleteFile", "[", 
    RowBox[{"\"\<outputbases\>\"", " ", "<>", " ", 
     RowBox[{"ToString", "[", "n", "]"}], "<>", "\"\<.tex\>\""}], "]"}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fileName", "=", 
   RowBox[{"\"\<outputbases\>\"", " ", "<>", " ", 
    RowBox[{"ToString", "[", "n", "]"}], "<>", "\"\<.tex\>\""}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"file", "=", 
   RowBox[{"OpenAppend", "[", 
    RowBox[{"fileName", ",", 
     RowBox[{"PageWidth", "\[Rule]", "Infinity"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"output", "=", 
   RowBox[{"Import", "[", "\"\<output_template_file.txt\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WriteString", "[", 
   RowBox[{"file", ",", 
    RowBox[{"output", "<>", "\"\<\\n\>\""}]}], "]"}], ";"}]}], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.6248093957475033`*^9, 3.624809407299481*^9}, {
   3.624809461041177*^9, 3.624809541137362*^9}, {3.624809648742588*^9, 
   3.624809658293676*^9}, {3.624810445724815*^9, 3.62481053202838*^9}, {
   3.6248107435397778`*^9, 3.624810751402726*^9}, {3.624824541048704*^9, 
   3.624824558841902*^9}, 3.625324061732212*^9, {3.625350721669012*^9, 
   3.62535074286767*^9}, {3.6253593498068733`*^9, 3.625359352478924*^9}, {
   3.625425512342749*^9, 3.6254255202699757`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
A list of the (blown down) side links.\
\>", "Text",
 CellGroupingRules->{GroupTogetherGrouping, 10001.},
 CellChangeTimes->{{3.625324249118127*^9, 3.62532429794035*^9}, {
   3.625324332715234*^9, 3.62532434009162*^9}, 3.625324377850101*^9, 
   3.625350092781295*^9, 3.6253596845945063`*^9}],

Cell[BoxData[{
 RowBox[{"Off", "[", 
  RowBox[{"Syntax", "::", "stresc"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"L0", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", "}"}], ",", "0"}], "}"}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{"This", " ", "is", " ", "nothing"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"L1", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", "}"}], ",", 
      RowBox[{"-", "1"}]}], "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"This", " ", "is", " ", "just", " ", "a"}], " ", "-", 
    RowBox[{"1", " ", "curve", " ", "on", " ", "the", " ", 
     RowBox[{"left", "."}]}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L41", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "4", "}"}], ",", 
     RowBox[{"-", "1"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L31", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "3", "}"}], ",", 
     RowBox[{"-", "1"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L221", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "2"}], "}"}], ",", 
     RowBox[{"-", "1"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{"-", "2"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L21", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "2", "}"}], ",", 
     RowBox[{"-", "1"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L3", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{"-", "3"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L22231", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "2", ",", "3"}], "}"}], ",", 
     RowBox[{"-", "1"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L231", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "3"}], "}"}], ",", 
     RowBox[{"-", "1"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L2221", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", 
     RowBox[{"-", "1"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L33", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "3", "}"}], ",", 
     RowBox[{"-", "3"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L23", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "2", "}"}], ",", 
     RowBox[{"-", "3"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L5", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{"-", "5"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L6", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{"-", "6"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L4", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{"-", "4"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L22", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "2", "}"}], ",", 
     RowBox[{"-", "2"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L32", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "3", "}"}], ",", 
     RowBox[{"-", "2"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L34", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "3", "}"}], ",", 
     RowBox[{"-", "4"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L24", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "2", "}"}], ",", 
     RowBox[{"-", "4"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L7", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{"-", "7"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L321", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "2"}], "}"}], ",", 
     RowBox[{"-", "1"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L2223", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", 
     RowBox[{"-", "3"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L22223", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "}"}], ",", 
     RowBox[{"-", "3"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L223", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "2"}], "}"}], ",", 
     RowBox[{"-", "3"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L2224", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", 
     RowBox[{"-", "4"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L22224", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "}"}], ",", 
     RowBox[{"-", "4"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L224", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", 
     RowBox[{"-", "4"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L2222", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", 
     RowBox[{"-", "2"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L22222", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "}"}], ",", 
     RowBox[{"-", "2"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L222", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", 
     RowBox[{"-", "2"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L22221", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "}"}], ",", 
     RowBox[{"-", "1"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L222221", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}], ",", 
     RowBox[{"-", "1"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L25", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "2", "}"}], ",", 
     RowBox[{"-", "5"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L8", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{"-", "8"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L9", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{"-", "9"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"L2231", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", "2", ",", "3"}], "}"}], ",", 
      RowBox[{"-", "1"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SUleftlist", "=", 
   RowBox[{"{", 
    RowBox[{
    "L0", ",", "L1", ",", "L41", ",", "L31", ",", "L21", ",", "L221", ",", 
     "L2231", ",", "L22231", ",", "L231", ",", "L2221", ",", "L321", ",", 
     "L22221", ",", "L222221"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SOleftlist", "=", 
   RowBox[{"{", 
    RowBox[{
    "L0", ",", "L1", ",", "L22", ",", "L3", ",", "L221", ",", "L2", ",", 
     "L23", ",", "L2221", ",", "L21", ",", "L222", ",", "L33", ",", "L32", 
     ",", "L2223", ",", "L22223", ",", "L223", ",", "L2222", ",", "L22222"}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E6leftlist", "=", 
   RowBox[{"{", 
    RowBox[{
    "L0", ",", "L1", ",", "L22", ",", "L3", ",", "L23", ",", "L4", ",", "L21",
      ",", "L2", ",", "L222", ",", "L33", ",", "L5", ",", "L34", ",", "L24", 
     ",", "L32", ",", "L2223", ",", "L22223", ",", "L223", ",", "L2224", ",", 
     "L22224", ",", "L224", ",", "L2222", ",", "L22222", ",", "L25"}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E7leftlist", "=", 
   RowBox[{"{", 
    RowBox[{
    "L0", ",", "L1", ",", "L22", ",", "L3", ",", "L23", ",", "L4", ",", 
     "L222", ",", "L33", ",", "L5", ",", "L6", ",", "L34", ",", "L24", ",", 
     "L2223", ",", "L22223", ",", "L223", ",", "L2224", ",", "L22224", ",", 
     "L224", ",", "L25"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"E8leftlist", "=", 
    RowBox[{"{", 
     RowBox[{
     "L0", ",", "L1", ",", "L23", ",", "L4", ",", "L34", ",", "L24", ",", 
      "L6", ",", "L7", ",", "L5", ",", "L2224", ",", "L22224", ",", "L224", 
      ",", "L25", ",", "L8", ",", "L9"}], "}"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Llist", "[", "2", "]"}], "=", "SUleftlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Llist", "[", "4", "]"}], "=", "SOleftlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Llist", "[", "6", "]"}], "=", "E6leftlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Llist", "[", "7", "]"}], "=", "E7leftlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Llist", "[", "8", "]"}], "=", "E7leftlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Llist", "[", "9", "]"}], "=", "E8leftlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Llist", "[", "10", "]"}], "=", "E8leftlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Llist", "[", "11", "]"}], "=", "E8leftlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Llist", "[", "12", "]"}], "=", "E8leftlist"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SUrightlist", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"SUleftlist", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"SUleftlist", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "1"}], "]"}], "]"}], "]"}], ">", "0"}], ",", 
         RowBox[{"Reverse", "[", 
          RowBox[{"SUleftlist", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "1"}], "]"}], "]"}], "]"}], ",", 
         RowBox[{"{", "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "SUleftlist", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SOrightlist", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"SOleftlist", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"SOleftlist", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "1"}], "]"}], "]"}], "]"}], ">", "0"}], ",", 
         RowBox[{"Reverse", "[", 
          RowBox[{"SOleftlist", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "1"}], "]"}], "]"}], "]"}], ",", 
         RowBox[{"{", "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "SOleftlist", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E6rightlist", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"E6leftlist", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"E6leftlist", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "1"}], "]"}], "]"}], "]"}], ">", "0"}], ",", 
         RowBox[{"Reverse", "[", 
          RowBox[{"E6leftlist", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "1"}], "]"}], "]"}], "]"}], ",", 
         RowBox[{"{", "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "E6leftlist", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E7rightlist", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"E7leftlist", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"E7leftlist", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "1"}], "]"}], "]"}], "]"}], ">", "0"}], ",", 
         RowBox[{"Reverse", "[", 
          RowBox[{"E7leftlist", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "1"}], "]"}], "]"}], "]"}], ",", 
         RowBox[{"{", "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "E7leftlist", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"E8rightlist", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"E8leftlist", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Length", "[", 
            RowBox[{"E8leftlist", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "1"}], "]"}], "]"}], "]"}], ">", "0"}], ",", 
          RowBox[{"Reverse", "[", 
           RowBox[{"E8leftlist", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "1"}], "]"}], "]"}], "]"}], ",", 
          RowBox[{"{", "}"}]}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "E8leftlist", "]"}]}], "}"}]}], "]"}]}], ";"}],
   "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Rlist", "[", "2", "]"}], "=", "SUrightlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Rlist", "[", "4", "]"}], "=", "SOrightlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Rlist", "[", "6", "]"}], "=", "E6rightlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Rlist", "[", "7", "]"}], "=", "E7rightlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Rlist", "[", "8", "]"}], "=", "E7rightlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Rlist", "[", "9", "]"}], "=", "E8rightlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Rlist", "[", "10", "]"}], "=", "E8rightlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Rlist", "[", "11", "]"}], "=", "E8rightlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Rlist", "[", "12", "]"}], "=", "E8rightlist"}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L0string", "=", "\"\<\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"L1string", "=", "\"\<\\ov{,1}\\op\>\""}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"This", " ", "is", " ", "just", " ", "a"}], " ", "-", 
    RowBox[{"1", " ", "curve", " ", "on", " ", "the", " ", 
     RowBox[{"left", "."}]}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L41string", "=", "\"\<4\\ov{,1}\\op\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L31string", "=", "\"\<3\\ov{,1}\\op\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L221string", "=", "\"\<22\\ov{,1}\\op\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L2string", "=", "\"\<\\ov{,2}\\op\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L21string", "=", "\"\<2\\ov{,1}\\op\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L3string", "=", "\"\<\\ov{,3}\\op\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L22231string", "=", "\"\<2223\\ov{,1}\\op\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L231string", "=", "\"\<23\\ov{,1}\\op\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L2221string", "=", "\"\<222\\ov{,1}\\op\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L33string", "=", "\"\<3\\ov{,3}\\op\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L32string", "=", "\"\<3\\ov{,2}\\op\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L23string", "=", "\"\<2\\ov{,3}\\op\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L5string", "=", "\"\<\\ov{,5}\\op\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L6string", "=", "\"\<\\ov{,6}\\op\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L4string", "=", "\"\<\\ov{,4}\\op\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L22string", "=", "\"\<2\\ov{,2}\\op\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L34string", "=", "\"\<3\\ov{,4}\\op\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L24string", "=", "\"\<2\\ov{,4}\\op\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L7string", "=", "\"\<\\ov{,7}\\op\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L321string", "=", "\"\<32\\ov{,1}\\op\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L2223string", "=", "\"\<222\\ov{,3}\\op\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L22223string", "=", "\"\<2222\\ov{,3}\\op\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L223string", "=", "\"\<22\\ov{,3}\\op\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L2224string", "=", "\"\<222\\ov{,4}\\op\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L22224string", "=", "\"\<2222\\ov{,4}\\op\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L224string", "=", "\"\<22\\ov{,4}\\op\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L2222string", "=", "\"\<222\\ov{,2}\\op\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L22222string", "=", "\"\<2222\\ov{,2}\\op\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L222string", "=", "\"\<22\\ov{,2}\\op\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L22221string", "=", "\"\<2222\\ov{,1}\\op\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L222221string", "=", "\"\<22222\\ov{,1}\\op\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L25string", "=", "\"\<2\\ov{,5}\\op\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L8string", "=", "\"\<\\ov{,8}\\op\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L9string", "=", "\"\<\\ov{,9}\\op\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"L2231string", "=", "\"\<223\\ov{,1}\\op\>\""}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SUleftstringlist", "=", 
   RowBox[{"{", 
    RowBox[{
    "L0string", ",", "L1string", ",", "L41string", ",", "L31string", ",", 
     "L21string", ",", "L221string", ",", "L2231string", ",", "L22231string", 
     ",", "L231string", ",", "L2221string", ",", "L321string", ",", 
     "L22221string", ",", "L222221string"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SOleftstringlist", "=", 
   RowBox[{"{", 
    RowBox[{
    "L0string", ",", "L1string", ",", "L22string", ",", "L3string", ",", 
     "L221string", ",", "L2string", ",", "L23string", ",", "L2221string", ",",
      "L21string", ",", "L222string", ",", "L33string", ",", "L32string", ",",
      "L2223string", ",", "L22223string", ",", "L223string", ",", 
     "L2222string", ",", "L22222string"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E6leftstringlist", "=", 
   RowBox[{"{", 
    RowBox[{
    "L0string", ",", "L1string", ",", "L22string", ",", "L3string", ",", 
     "L23string", ",", "L4string", ",", "L21string", ",", "L2string", ",", 
     "L222string", ",", "L33string", ",", "L5string", ",", "L34string", ",", 
     "L24string", ",", "L32string", ",", "L2223string", ",", "L22223string", 
     ",", "L223string", ",", "L2224string", ",", "L22224string", ",", 
     "L224string", ",", "L2222string", ",", "L22222string", ",", 
     "L25string"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E7leftstringlist", "=", 
   RowBox[{"{", 
    RowBox[{
    "L0string", ",", "L1string", ",", "L22string", ",", "L3string", ",", 
     "L23string", ",", "L4string", ",", "L222string", ",", "L33string", ",", 
     "L5string", ",", "L6string", ",", "L34string", ",", "L24string", ",", 
     "L2223string", ",", "L22223string", ",", "L223string", ",", 
     "L2224string", ",", "L22224string", ",", "L224string", ",", 
     "L25string"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"E8leftstringlist", "=", 
    RowBox[{"{", 
     RowBox[{
     "L0string", ",", "L1string", ",", "L23string", ",", "L4string", ",", 
      "L34string", ",", "L24string", ",", "L6string", ",", "L7string", ",", 
      "L5string", ",", "L2224string", ",", "L22224string", ",", "L224string", 
      ",", "L25string", ",", "L8string", ",", "L9string"}], "}"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Lstringlist", "[", "2", "]"}], "=", "SUleftstringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Lstringlist", "[", "4", "]"}], "=", "SOleftstringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Lstringlist", "[", "6", "]"}], "=", "E6leftstringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Lstringlist", "[", "7", "]"}], "=", "E7leftstringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Lstringlist", "[", "8", "]"}], "=", "E7leftstringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Lstringlist", "[", "9", "]"}], "=", "E8leftstringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Lstringlist", "[", "10", "]"}], "=", "E8leftstringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Lstringlist", "[", "11", "]"}], "=", "E8leftstringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Lstringlist", "[", "12", "]"}], "=", "E8leftstringlist"}], ";"}],
   "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R0string", "=", "\"\<\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R1string", "=", "\"\<\\ov{1,}\\op\>\""}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"This", " ", "is", " ", "just", " ", "a"}], " ", "-", 
    RowBox[{"1", " ", "curve", " ", "on", " ", "the", " ", 
     RowBox[{"right", "."}]}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R41string", "=", "\"\<\\ov{1,}\\op 4\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R31string", "=", "\"\<\\ov{1,}\\op 3\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R221string", "=", "\"\<\\ov{1,}\\op 22\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R2string", "=", "\"\<\\ov{2,}\\op 2\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R21string", "=", "\"\<\\ov{1,}\\op 2\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R3string", "=", "\"\<\\ov{3,}\\op\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R22231string", "=", "\"\<\\ov{1,}\\op 3222\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R231string", "=", "\"\<\\ov{1,}\\op 32\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R32string", "=", "\"\<\\ov{2,}\\op 3\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R2221string", "=", "\"\<\\ov{1,}\\op 222\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R33string", "=", "\"\<\\ov{3,}\\op 3\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R23string", "=", "\"\<\\ov{3,}\\op 2\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R5string", "=", "\"\<\\ov{5,}\\op\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R6string", "=", "\"\<\\ov{6,}\\op\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R4string", "=", "\"\<\\ov{4,}\\op\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R22string", "=", "\"\<\\ov{2,}\\op 2\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R34string", "=", "\"\<\\ov{4,}\\op 3\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R24string", "=", "\"\<\\ov{4,}\\op 2\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R7string", "=", "\"\<\\ov{7,}\\op\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R321string", "=", "\"\<\\ov{1,}\\op 23\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R2223string", "=", "\"\<\\ov{3,}\\op 222\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R22223string", "=", "\"\<\\ov{3,}\\op 2222\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R223string", "=", "\"\<\\ov{3,}\\op 22\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R2224string", "=", "\"\<\\ov{4,}\\op 222\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R22224string", "=", "\"\<\\ov{4,}\\op 2222\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R224string", "=", "\"\<\\ov{4,}\\op 22\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R2222string", "=", "\"\<\\ov{2,}\\op 222\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R22222string", "=", "\"\<\\ov{2,}\\op 2222\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R222string", "=", "\"\<\\ov{2,}\\op 22\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R22221string", "=", "\"\<\\ov{1,}\\op 2222\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R222221string", "=", "\"\<\\ov{1,}\\op 22222\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R25string", "=", "\"\<\\ov{5,}\\op 2\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R8string", "=", "\"\<\\ov{8,}\\op\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"R9string", "=", "\"\<\\ov{9,}\\op\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"R2231string", "=", "\"\<\\ov{1,}\\op 322\>\""}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SUrightstringlist", "=", 
   RowBox[{"{", 
    RowBox[{
    "R0string", ",", "R1string", ",", "R41string", ",", "R31string", ",", 
     "R21string", ",", "R221string", ",", "R2231string", ",", "R22231string", 
     ",", "R231string", ",", "R2221string", ",", "R321string", ",", 
     "R22221string", ",", "R222221string"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SOrightstringlist", "=", 
   RowBox[{"{", 
    RowBox[{
    "R0string", ",", "R1string", ",", "R22string", ",", "R3string", ",", 
     "R221string", ",", "R2string", ",", "R23string", ",", "R2221string", ",",
      "R21string", ",", "R222string", ",", "R33string", ",", "R32string", ",",
      "R2223string", ",", "R22223string", ",", "R223string", ",", 
     "R2222string", ",", "R22222string"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"E6rightstringlist", "=", 
    RowBox[{"{", 
     RowBox[{
     "R0string", ",", "R1string", ",", "R22string", ",", "R3string", ",", 
      "R23string", ",", "R4string", ",", "R21string", ",", "R2string", ",", 
      "R222string", ",", "R33string", ",", "R5string", ",", "R34string", ",", 
      "R24string", ",", "R32string", ",", "R2223string", ",", "R22223string", 
      ",", "R223string", ",", "R2224string", ",", "R22224string", ",", 
      "R224string", ",", "R2222string", ",", "R22222string", ",", 
      "R25string"}], "}"}]}], ";"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E7rightstringlist", "=", 
   RowBox[{"{", 
    RowBox[{
    "R0string", ",", "R1string", ",", "R22string", ",", "R3string", ",", 
     "R23string", ",", "R4string", ",", "R222string", ",", "R33string", ",", 
     "R5string", ",", "R6string", ",", "R34string", ",", "R24string", ",", 
     "R2223string", ",", "R22223string", ",", "R223string", ",", 
     "R2224string", ",", "R22224string", ",", "R224string", ",", 
     "R25string"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"E8rightstringlist", "=", 
    RowBox[{"{", 
     RowBox[{
     "R0string", ",", "R1string", ",", "R23string", ",", "R4string", ",", 
      "R34string", ",", "R24string", ",", "R6string", ",", "R7string", ",", 
      "R5string", ",", "R2224string", ",", "R22224string", ",", "R224string", 
      ",", "R25string", ",", "R8string", ",", "R9string"}], "}"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Rstringlist", "[", "2", "]"}], "=", "SUrightstringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Rstringlist", "[", "4", "]"}], "=", "SOrightstringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Rstringlist", "[", "6", "]"}], "=", "E6rightstringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Rstringlist", "[", "7", "]"}], "=", "E7rightstringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Rstringlist", "[", "8", "]"}], "=", "E7rightstringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Rstringlist", "[", "9", "]"}], "=", "E8rightstringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Rstringlist", "[", "10", "]"}], "=", "E8rightstringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Rstringlist", "[", "11", "]"}], "=", "E8rightstringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Rstringlist", "[", "12", "]"}], "=", "E8rightstringlist"}], 
   ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10001.},
 CellChangeTimes->{{3.62448724413914*^9, 3.624487312176793*^9}, {
   3.624487353644898*^9, 3.624487427428362*^9}, {3.624487461882737*^9, 
   3.624487462056098*^9}, {3.624487626630124*^9, 3.624487787561139*^9}, {
   3.624487824703883*^9, 3.624487887042212*^9}, {3.624487924586784*^9, 
   3.624487971833055*^9}, {3.6244880024945087`*^9, 3.624488038411409*^9}, {
   3.6244881920844*^9, 3.624488483977994*^9}, {3.6244885260741158`*^9, 
   3.624488591501459*^9}, {3.6244886228148212`*^9, 3.6244887147708597`*^9}, {
   3.624488745403637*^9, 3.6244888631568527`*^9}, {3.62448892746697*^9, 
   3.624488927666465*^9}, {3.62448907295201*^9, 3.624489172464147*^9}, {
   3.624489207457398*^9, 3.624489383203637*^9}, {3.624632836737274*^9, 
   3.624632866529668*^9}, {3.624632942128148*^9, 3.624632977977682*^9}, {
   3.624633094362776*^9, 3.624633253815876*^9}, {3.6246332849068213`*^9, 
   3.6246333762200193`*^9}, {3.624633419593978*^9, 3.6246334949726677`*^9}, {
   3.624633531013846*^9, 3.624633621643483*^9}, {3.624633661912504*^9, 
   3.624633770770553*^9}, {3.6246338068141413`*^9, 3.624633831787999*^9}, {
   3.624633934743003*^9, 3.6246341038123903`*^9}, {3.624634140602104*^9, 
   3.6246341569285107`*^9}, {3.6246341956707287`*^9, 3.624634368710846*^9}, {
   3.624634424382127*^9, 3.624634425723805*^9}, {3.6246344815119333`*^9, 
   3.624634675094163*^9}, {3.624634771246326*^9, 3.6246351758613367`*^9}, {
   3.6246353251263113`*^9, 3.6246358685080748`*^9}, {3.62463592932878*^9, 
   3.624635929849457*^9}, {3.624642918652053*^9, 3.6246430013466578`*^9}, {
   3.62464307683357*^9, 3.624643171901023*^9}, {3.6246458281114388`*^9, 
   3.6246458782239113`*^9}, {3.6246459171171007`*^9, 3.624645954972657*^9}, {
   3.6246513092598248`*^9, 3.6246513631674023`*^9}, {3.6246514536205997`*^9, 
   3.624651490619689*^9}, {3.624651615585454*^9, 3.624651664186824*^9}, {
   3.624651707897141*^9, 3.6246517550196447`*^9}, {3.624651921222231*^9, 
   3.624651975634438*^9}, {3.624652096732068*^9, 3.624652334814169*^9}, {
   3.624652367902937*^9, 3.624652373928619*^9}, {3.624652439215657*^9, 
   3.624652490176897*^9}, {3.624725278132853*^9, 3.6247253025112543`*^9}, {
   3.6247253949060163`*^9, 3.624725404797779*^9}, {3.624725492054936*^9, 
   3.624725492703538*^9}, {3.624725623405912*^9, 3.6247257178114*^9}, {
   3.624725911686213*^9, 3.624725946466299*^9}, {3.624726085264632*^9, 
   3.6247261666130133`*^9}, {3.624726249018466*^9, 3.624726292230517*^9}, {
   3.62472636088004*^9, 3.624726386180661*^9}, {3.624726438560129*^9, 
   3.6247264449202213`*^9}, {3.624726477560587*^9, 3.624726511426344*^9}, {
   3.624726645709435*^9, 3.62472664701372*^9}, {3.624726699063143*^9, 
   3.624726765642543*^9}, {3.624751465387372*^9, 3.624751644513402*^9}, {
   3.624751698755271*^9, 3.624751758610736*^9}, {3.624751829373403*^9, 
   3.6247520122004957`*^9}, {3.624752111978323*^9, 3.624752135160348*^9}, {
   3.6247551745179453`*^9, 3.624755188848784*^9}, {3.624755221162292*^9, 
   3.624755271804348*^9}, {3.625324007819384*^9, 3.625324008992703*^9}, 
   3.6253242752205553`*^9, 3.625359800039166*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell["A list of the interior links.", "Text",
 CellGroupingRules->{GroupTogetherGrouping, 10003.},
 CellChangeTimes->{{3.624751996121048*^9, 3.624752007528515*^9}, {
   3.625324319004582*^9, 3.625324342157095*^9}, {3.625324380751966*^9, 
   3.625324397225524*^9}, 3.625359455680251*^9}],

Cell[BoxData[{
 RowBox[{"Off", "[", 
  RowBox[{"Syntax", "::", "stresc"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C11", "=", 
   RowBox[{"{", "1", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C22", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3", ",", "1"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C32", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "3", ",", "1"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"C23", "=", 
    RowBox[{"{", 
     RowBox[{"1", ",", "3", ",", "2", ",", "1"}], "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"This", " ", "and", " ", "the", " ", "next", " ", "three", " ", 
     RowBox[{"can", "'"}], "t", " ", "be", " ", "between", " ", "E_", "6", 
     " ", "and", " ", "anything"}], ",", " ", 
    RowBox[{
    "because", " ", "the", " ", "3", " ", "gets", " ", "a", " ", "G_", "2"}], 
    ",", " ", 
    RowBox[{"not", " ", "an", " ", "SU", 
     RowBox[{"(", "3", ")"}]}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C33", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "3", ",", "2", ",", "1"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C42", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "2", ",", "3", ",", "1"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C24", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3", ",", "2", ",", "2", ",", "1"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E33", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "1"}],
     "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C34", "=", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", 
     "1"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C43", "=", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", 
     "1"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C44", "=", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2",
      ",", "1"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C35", "=", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2",
      ",", "1"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C53", "=", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3",
      ",", "1"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C45", "=", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2",
      ",", "2", ",", "1"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C54", "=", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3",
      ",", "2", ",", "1"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C55", "=", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3",
      ",", "2", ",", "2", ",", "1"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E8E8", "=", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3",
      ",", "2", ",", "2", ",", "1"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E8E7", "=", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3",
      ",", "2", ",", "1"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E7E8", "=", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2",
      ",", "2", ",", "1"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E7E7", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "3", ",", "2", ",", "1"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E7E6", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "3", ",", "2", ",", "1"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E6E7", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "3", ",", "2", ",", "1"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E6E6", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3", ",", "1"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E8E6", "=", 
   RowBox[{"{", 
    RowBox[{
    "1", " ", ",", "2", ",", " ", "2", ",", " ", "3", ",", " ", "1", " ", ",",
      "5", " ", ",", "1", ",", " ", "3", ",", " ", "1"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E6E8", "=", 
   RowBox[{"{", 
    RowBox[{
    "1", " ", ",", " ", "3", ",", " ", "1", " ", ",", "5", " ", ",", "1", ",",
      " ", "3", ",", "2", ",", "2", ",", " ", "1"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SOSO", "=", 
   RowBox[{"{", "1", " ", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SOE6", "=", 
   RowBox[{"{", 
    RowBox[{"1", " ", ",", "3", ",", "1"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E6SO", "=", 
   RowBox[{"{", 
    RowBox[{"1", " ", ",", "3", ",", "1"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SOE7", "=", 
   RowBox[{"{", 
    RowBox[{"1", " ", ",", "3", ",", "2", ",", "1"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E7SO", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "3", ",", "1"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SOE8", "=", 
   RowBox[{"{", 
    RowBox[{"1", " ", ",", "3", ",", "2", ",", "2", ",", "1"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E8SO", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "2", ",", "3", ",", "1"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SUSUlist", "=", 
   RowBox[{"{", 
    RowBox[{"{", "}"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SUE6list", "=", 
   RowBox[{"{", "C11", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E6SUlist", "=", 
   RowBox[{"{", "C11", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SUE7list", "=", 
   RowBox[{"{", "C11", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E7SUlist", "=", 
   RowBox[{"{", "C11", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SUE8list", "=", 
   RowBox[{"{", "C11", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E8SUlist", "=", 
   RowBox[{"{", "C11", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SUSOlist", "=", 
   RowBox[{"{", "C11", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SOSUlist", "=", 
   RowBox[{"{", "C11", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SUF4list", "=", 
   RowBox[{"{", "C11", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F4SUlist", "=", 
   RowBox[{"{", "C11", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F4F4list", "=", 
   RowBox[{"{", 
    RowBox[{
    "C22", ",", "C23", ",", "C32", ",", "C33", ",", "C24", ",", "C42"}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F4SOlist", "=", 
   RowBox[{"{", 
    RowBox[{"C22", ",", "C23", ",", "C32", ",", "C33", ",", "C42"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SOF4list", "=", 
   RowBox[{"{", 
    RowBox[{"C22", ",", "C23", ",", "C32", ",", "C33", ",", "C24"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F4E6list", "=", 
   RowBox[{"{", 
    RowBox[{"C22", ",", "C23", ",", "C33", ",", "C24"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E6F4list", "=", 
   RowBox[{"{", 
    RowBox[{"C22", ",", "C32", ",", "C33", ",", "C42"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F4E7list", "=", 
   RowBox[{"{", 
    RowBox[{"C23", ",", "C33", ",", "C24"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E7F4list", "=", 
   RowBox[{"{", 
    RowBox[{"C32", ",", "C33", ",", "C42"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F4E7list", "=", 
   RowBox[{"{", 
    RowBox[{"C23", ",", "C33", ",", "C24"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E7F4list", "=", 
   RowBox[{"{", 
    RowBox[{"C32", ",", "C33", ",", "C42"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F4E8list", "=", 
   RowBox[{"{", "C24", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E8F4list", "=", 
   RowBox[{"{", "C42", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SOSOlist", "=", 
   RowBox[{"{", 
    RowBox[{"C11", ",", "C22", ",", "C23", ",", "C32"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SOE6list", "=", 
   RowBox[{"{", 
    RowBox[{
    "C22", ",", "C23", ",", "C33", ",", "E33", ",", "C34", ",", "C24"}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E6SOlist", "=", 
   RowBox[{"{", 
    RowBox[{
    "C22", ",", "C32", ",", "C33", ",", "E33", ",", "C43", ",", "C42"}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SOE7list", "=", 
   RowBox[{"{", 
    RowBox[{"C23", ",", "C33", ",", "C34", ",", "C35", ",", "C24"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E7SOlist", "=", 
   RowBox[{"{", 
    RowBox[{"C32", ",", "C33", ",", "C43", ",", "C53", ",", "C42"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SOE8list", "=", 
   RowBox[{"{", 
    RowBox[{"C24", ",", "C35"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E8SOlist", "=", 
   RowBox[{"{", 
    RowBox[{"C42", ",", "C53"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E7E7list", "=", 
   RowBox[{"{", 
    RowBox[{"C33", ",", "C44", ",", "C45", ",", "C54", ",", "C55"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E6E6list", "=", 
   RowBox[{"{", 
    RowBox[{
    "C22", ",", "C33", ",", " ", "E33", ",", "C34", ",", "C43", ",", "C44", 
     ",", "C35", ",", "C53", ",", "C45", ",", "C54", ",", "C55"}], " ", 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E6E7list", "=", 
   RowBox[{"{", 
    RowBox[{
    "C33", ",", "C34", ",", "C44", ",", "C35", ",", "C45", ",", "C54", ",", 
     "C55"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E7E6list", "=", 
   RowBox[{"{", 
    RowBox[{
    "C33", ",", "C43", ",", "C44", ",", "C53", ",", "C54", ",", "C45", ",", 
     " ", "C55"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E6E8list", "=", 
   RowBox[{"{", 
    RowBox[{"C35", ",", "C45", ",", "C55"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E8E6list", "=", 
   RowBox[{"{", 
    RowBox[{"C53", ",", "C54", ",", "C55"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E7E8list", "=", 
   RowBox[{"{", 
    RowBox[{"C45", ",", "C55"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E8E7list", "=", 
   RowBox[{"{", 
    RowBox[{"C54", ",", "C55"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E8E8list", "=", 
   RowBox[{"{", "C55", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkmatrix", "[", 
    RowBox[{"2", ",", "2"}], "]"}], "=", "SUSUlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkmatrix", "[", 
    RowBox[{"2", ",", "4"}], "]"}], "=", "SUSOlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkmatrix", "[", 
    RowBox[{"2", ",", "5"}], "]"}], "=", "SUF4list"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkmatrix", "[", 
    RowBox[{"2", ",", "6"}], "]"}], "=", "SUE6list"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkmatrix", "[", 
    RowBox[{"2", ",", "7"}], "]"}], "=", "SUE7list"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkmatrix", "[", 
    RowBox[{"2", ",", "8"}], "]"}], "=", "SUE7list"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkmatrix", "[", 
    RowBox[{"2", ",", "9"}], "]"}], "=", "SUE8list"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkmatrix", "[", 
    RowBox[{"2", ",", "10"}], "]"}], "=", "SUE8list"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkmatrix", "[", 
    RowBox[{"2", ",", "11"}], "]"}], "=", "SUE8list"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkmatrix", "[", 
    RowBox[{"2", ",", "12"}], "]"}], "=", "SUE8list"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkmatrix", "[", 
    RowBox[{"4", ",", "2"}], "]"}], "=", "SUSOlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkmatrix", "[", 
    RowBox[{"5", ",", "2"}], "]"}], "=", "F4SUlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkmatrix", "[", 
    RowBox[{"6", ",", "2"}], "]"}], "=", "E6SUlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkmatrix", "[", 
    RowBox[{"7", ",", "2"}], "]"}], "=", "E7SUlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkmatrix", "[", 
    RowBox[{"8", ",", "2"}], "]"}], "=", "E7SUlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkmatrix", "[", 
    RowBox[{"9", ",", "2"}], "]"}], "=", "E8SUlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkmatrix", "[", 
    RowBox[{"10", ",", "2"}], "]"}], "=", "E8SUlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkmatrix", "[", 
    RowBox[{"11", ",", "2"}], "]"}], "=", "E8SUlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkmatrix", "[", 
    RowBox[{"12", ",", "2"}], "]"}], "=", "E8SUlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkmatrix", "[", 
    RowBox[{"5", ",", "5"}], "]"}], "=", "F4F4list"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkmatrix", "[", 
    RowBox[{"5", ",", "4"}], "]"}], "=", "F4SOlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkmatrix", "[", 
    RowBox[{"5", ",", "6"}], "]"}], "=", "F4E6list"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkmatrix", "[", 
    RowBox[{"5", ",", "7"}], "]"}], "=", "F4E7list"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkmatrix", "[", 
    RowBox[{"5", ",", "8"}], "]"}], "=", "F4E7list"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkmatrix", "[", 
    RowBox[{"5", ",", "9"}], "]"}], "=", "F4E8list"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkmatrix", "[", 
    RowBox[{"5", ",", "10"}], "]"}], "=", "F4E8list"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkmatrix", "[", 
    RowBox[{"5", ",", "11"}], "]"}], "=", "F4E8list"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkmatrix", "[", 
    RowBox[{"5", ",", "12"}], "]"}], "=", "F4E8list"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkmatrix", "[", 
    RowBox[{"4", ",", "5"}], "]"}], "=", "SOF4list"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkmatrix", "[", 
    RowBox[{"6", ",", "5"}], "]"}], "=", "E6F4list"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkmatrix", "[", 
    RowBox[{"7", ",", "5"}], "]"}], "=", "E7F4list"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkmatrix", "[", 
    RowBox[{"8", ",", "5"}], "]"}], "=", "E7F4list"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkmatrix", "[", 
    RowBox[{"9", ",", "5"}], "]"}], "=", "E8F4list"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkmatrix", "[", 
    RowBox[{"10", ",", "5"}], "]"}], "=", "E8F4list"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkmatrix", "[", 
    RowBox[{"11", ",", "5"}], "]"}], "=", "E8F4list"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkmatrix", "[", 
    RowBox[{"12", ",", "5"}], "]"}], "=", "E8F4list"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkmatrix", "[", 
    RowBox[{"4", ",", "4"}], "]"}], "=", "SOSOlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkmatrix", "[", 
    RowBox[{"4", ",", "6"}], "]"}], "=", "SOE6list"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkmatrix", "[", 
    RowBox[{"4", ",", "7"}], "]"}], "=", "SOE7list"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkmatrix", "[", 
    RowBox[{"4", ",", "8"}], "]"}], "=", "SOE7list"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkmatrix", "[", 
    RowBox[{"4", ",", "9"}], "]"}], "=", "SOE8list"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkmatrix", "[", 
    RowBox[{"4", ",", "10"}], "]"}], "=", "SOE8list"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkmatrix", "[", 
    RowBox[{"4", ",", "11"}], "]"}], "=", "SOE8list"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkmatrix", "[", 
    RowBox[{"4", ",", "12"}], "]"}], "=", "SOE8list"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkmatrix", "[", 
    RowBox[{"6", ",", "4"}], "]"}], "=", "E6SOlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkmatrix", "[", 
    RowBox[{"7", ",", "4"}], "]"}], "=", "E7SOlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkmatrix", "[", 
    RowBox[{"8", ",", "4"}], "]"}], "=", "E7SOlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkmatrix", "[", 
    RowBox[{"9", ",", "4"}], "]"}], "=", "E8SOlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkmatrix", "[", 
    RowBox[{"10", ",", "4"}], "]"}], "=", "E8SOlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkmatrix", "[", 
    RowBox[{"11", ",", "4"}], "]"}], "=", "E8SOlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkmatrix", "[", 
    RowBox[{"12", ",", "4"}], "]"}], "=", "E8SOlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkmatrix", "[", 
    RowBox[{"6", ",", "6"}], "]"}], "=", "E6E6list"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkmatrix", "[", 
    RowBox[{"6", ",", "7"}], "]"}], "=", "E6E7list"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkmatrix", "[", 
    RowBox[{"6", ",", "8"}], "]"}], "=", "E6E7list"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkmatrix", "[", 
    RowBox[{"6", ",", "9"}], "]"}], "=", "E6E8list"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkmatrix", "[", 
    RowBox[{"6", ",", "10"}], "]"}], "=", "E6E8list"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkmatrix", "[", 
    RowBox[{"6", ",", "11"}], "]"}], "=", "E6E8list"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkmatrix", "[", 
    RowBox[{"6", ",", "12"}], "]"}], "=", "E6E8list"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkmatrix", "[", 
    RowBox[{"7", ",", "6"}], "]"}], "=", "E7E6list"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkmatrix", "[", 
    RowBox[{"8", ",", "6"}], "]"}], "=", "E7E6list"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkmatrix", "[", 
    RowBox[{"9", ",", "6"}], "]"}], "=", "E8E6list"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkmatrix", "[", 
    RowBox[{"10", ",", "6"}], "]"}], "=", "E8E6list"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkmatrix", "[", 
    RowBox[{"11", ",", "6"}], "]"}], "=", "E8E6list"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkmatrix", "[", 
    RowBox[{"12", ",", "6"}], "]"}], "=", "E8E6list"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkmatrix", "[", 
    RowBox[{"7", ",", "7"}], "]"}], "=", "E7E7list"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkmatrix", "[", 
    RowBox[{"7", ",", "8"}], "]"}], "=", "E7E7list"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkmatrix", "[", 
    RowBox[{"8", ",", "7"}], "]"}], "=", "E7E7list"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkmatrix", "[", 
    RowBox[{"8", ",", "8"}], "]"}], "=", "E7E7list"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkmatrix", "[", 
    RowBox[{"7", ",", "9"}], "]"}], "=", "E7E8list"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkmatrix", "[", 
    RowBox[{"7", ",", "10"}], "]"}], "=", "E7E8list"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkmatrix", "[", 
    RowBox[{"7", ",", "11"}], "]"}], "=", "E7E8list"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkmatrix", "[", 
    RowBox[{"7", ",", "12"}], "]"}], "=", "E7E8list"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkmatrix", "[", 
    RowBox[{"8", ",", "9"}], "]"}], "=", "E7E8list"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkmatrix", "[", 
    RowBox[{"8", ",", "10"}], "]"}], "=", "E7E8list"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkmatrix", "[", 
    RowBox[{"8", ",", "11"}], "]"}], "=", "E7E8list"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkmatrix", "[", 
    RowBox[{"8", ",", "12"}], "]"}], "=", "E7E8list"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkmatrix", "[", 
    RowBox[{"9", ",", "7"}], "]"}], "=", "E8E7list"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkmatrix", "[", 
    RowBox[{"10", ",", "7"}], "]"}], "=", "E8E7list"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkmatrix", "[", 
    RowBox[{"11", ",", "7"}], "]"}], "=", "E8E7list"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkmatrix", "[", 
    RowBox[{"12", ",", "7"}], "]"}], "=", "E8E7list"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkmatrix", "[", 
    RowBox[{"9", ",", "8"}], "]"}], "=", "E8E7list"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkmatrix", "[", 
    RowBox[{"10", ",", "8"}], "]"}], "=", "E8E7list"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkmatrix", "[", 
    RowBox[{"11", ",", "8"}], "]"}], "=", "E8E7list"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkmatrix", "[", 
    RowBox[{"12", ",", "8"}], "]"}], "=", "E8E7list"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkmatrix", "[", 
    RowBox[{"9", ",", "9"}], "]"}], "=", "E8E8list"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkmatrix", "[", 
    RowBox[{"9", ",", "10"}], "]"}], "=", "E8E8list"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkmatrix", "[", 
    RowBox[{"9", ",", "11"}], "]"}], "=", "E8E8list"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkmatrix", "[", 
    RowBox[{"9", ",", "12"}], "]"}], "=", "E8E8list"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkmatrix", "[", 
    RowBox[{"10", ",", "9"}], "]"}], "=", "E8E8list"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkmatrix", "[", 
    RowBox[{"10", ",", "10"}], "]"}], "=", "E8E8list"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkmatrix", "[", 
    RowBox[{"10", ",", "11"}], "]"}], "=", "E8E8list"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkmatrix", "[", 
    RowBox[{"10", ",", "12"}], "]"}], "=", "E8E8list"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkmatrix", "[", 
    RowBox[{"11", ",", "9"}], "]"}], "=", "E8E8list"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkmatrix", "[", 
    RowBox[{"11", ",", "10"}], "]"}], "=", "E8E8list"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkmatrix", "[", 
    RowBox[{"11", ",", "11"}], "]"}], "=", "E8E8list"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkmatrix", "[", 
    RowBox[{"11", ",", "12"}], "]"}], "=", "E8E8list"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkmatrix", "[", 
    RowBox[{"12", ",", "9"}], "]"}], "=", "E8E8list"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkmatrix", "[", 
    RowBox[{"12", ",", "10"}], "]"}], "=", "E8E8list"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkmatrix", "[", 
    RowBox[{"12", ",", "11"}], "]"}], "=", "E8E8list"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkmatrix", "[", 
    RowBox[{"12", ",", "12"}], "]"}], "=", "E8E8list"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkstringmatrix", "[", 
    RowBox[{"2", ",", "2"}], "]"}], "=", "SUSUstringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkstringmatrix", "[", 
    RowBox[{"2", ",", "4"}], "]"}], "=", "SUSOstringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkstringmatrix", "[", 
    RowBox[{"2", ",", "5"}], "]"}], "=", "SUF4stringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkstringmatrix", "[", 
    RowBox[{"2", ",", "6"}], "]"}], "=", "SUE6stringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkstringmatrix", "[", 
    RowBox[{"2", ",", "7"}], "]"}], "=", "SUE7stringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkstringmatrix", "[", 
    RowBox[{"2", ",", "8"}], "]"}], "=", "SUE7stringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkstringmatrix", "[", 
    RowBox[{"2", ",", "9"}], "]"}], "=", "SUE8stringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkstringmatrix", "[", 
    RowBox[{"2", ",", "10"}], "]"}], "=", "SUE8stringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkstringmatrix", "[", 
    RowBox[{"2", ",", "11"}], "]"}], "=", "SUE8stringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkstringmatrix", "[", 
    RowBox[{"2", ",", "12"}], "]"}], "=", "SUE8stringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkstringmatrix", "[", 
    RowBox[{"4", ",", "2"}], "]"}], "=", "SUSOstringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkstringmatrix", "[", 
    RowBox[{"5", ",", "2"}], "]"}], "=", "F4SUstringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkstringmatrix", "[", 
    RowBox[{"6", ",", "2"}], "]"}], "=", "E6SUstringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkstringmatrix", "[", 
    RowBox[{"7", ",", "2"}], "]"}], "=", "E7SUstringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkstringmatrix", "[", 
    RowBox[{"8", ",", "2"}], "]"}], "=", "E7SUstringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkstringmatrix", "[", 
    RowBox[{"9", ",", "2"}], "]"}], "=", "E8SUstringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkstringmatrix", "[", 
    RowBox[{"10", ",", "2"}], "]"}], "=", "E8SUstringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkstringmatrix", "[", 
    RowBox[{"11", ",", "2"}], "]"}], "=", "E8SUstringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkstringmatrix", "[", 
    RowBox[{"12", ",", "2"}], "]"}], "=", "E8SUstringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkstringmatrix", "[", 
    RowBox[{"5", ",", "5"}], "]"}], "=", "F4F4stringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkstringmatrix", "[", 
    RowBox[{"5", ",", "4"}], "]"}], "=", "F4SOstringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkstringmatrix", "[", 
    RowBox[{"5", ",", "6"}], "]"}], "=", "F4E6stringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkstringmatrix", "[", 
    RowBox[{"5", ",", "7"}], "]"}], "=", "F4E7stringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkstringmatrix", "[", 
    RowBox[{"5", ",", "8"}], "]"}], "=", "F4E7stringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkstringmatrix", "[", 
    RowBox[{"5", ",", "9"}], "]"}], "=", "F4E8stringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkstringmatrix", "[", 
    RowBox[{"5", ",", "10"}], "]"}], "=", "F4E8stringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkstringmatrix", "[", 
    RowBox[{"5", ",", "11"}], "]"}], "=", "F4E8stringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkstringmatrix", "[", 
    RowBox[{"5", ",", "12"}], "]"}], "=", "F4E8stringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkstringmatrix", "[", 
    RowBox[{"4", ",", "5"}], "]"}], "=", "SOF4stringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkstringmatrix", "[", 
    RowBox[{"6", ",", "5"}], "]"}], "=", "E6F4stringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkstringmatrix", "[", 
    RowBox[{"7", ",", "5"}], "]"}], "=", "E7F4stringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkstringmatrix", "[", 
    RowBox[{"8", ",", "5"}], "]"}], "=", "E7F4stringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkstringmatrix", "[", 
    RowBox[{"9", ",", "5"}], "]"}], "=", "E8F4stringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkstringmatrix", "[", 
    RowBox[{"10", ",", "5"}], "]"}], "=", "E8F4stringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkstringmatrix", "[", 
    RowBox[{"11", ",", "5"}], "]"}], "=", "E8F4stringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkstringmatrix", "[", 
    RowBox[{"12", ",", "5"}], "]"}], "=", "E8F4stringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkstringmatrix", "[", 
    RowBox[{"4", ",", "4"}], "]"}], "=", "SOSOstringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkstringmatrix", "[", 
    RowBox[{"4", ",", "6"}], "]"}], "=", "SOE6stringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkstringmatrix", "[", 
    RowBox[{"4", ",", "7"}], "]"}], "=", "SOE7stringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkstringmatrix", "[", 
    RowBox[{"4", ",", "8"}], "]"}], "=", "SOE7stringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkstringmatrix", "[", 
    RowBox[{"4", ",", "9"}], "]"}], "=", "SOE8stringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkstringmatrix", "[", 
    RowBox[{"4", ",", "10"}], "]"}], "=", "SOE8stringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkstringmatrix", "[", 
    RowBox[{"4", ",", "11"}], "]"}], "=", "SOE8stringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkstringmatrix", "[", 
    RowBox[{"4", ",", "12"}], "]"}], "=", "SOE8stringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkstringmatrix", "[", 
    RowBox[{"6", ",", "4"}], "]"}], "=", "E6SOstringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkstringmatrix", "[", 
    RowBox[{"7", ",", "4"}], "]"}], "=", "E7SOstringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkstringmatrix", "[", 
    RowBox[{"8", ",", "4"}], "]"}], "=", "E7SOstringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkstringmatrix", "[", 
    RowBox[{"9", ",", "4"}], "]"}], "=", "E8SOstringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkstringmatrix", "[", 
    RowBox[{"10", ",", "4"}], "]"}], "=", "E8SOstringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkstringmatrix", "[", 
    RowBox[{"11", ",", "4"}], "]"}], "=", "E8SOstringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkstringmatrix", "[", 
    RowBox[{"12", ",", "4"}], "]"}], "=", "E8SOstringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkstringmatrix", "[", 
    RowBox[{"6", ",", "6"}], "]"}], "=", "E6E6stringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkstringmatrix", "[", 
    RowBox[{"6", ",", "7"}], "]"}], "=", "E6E7stringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkstringmatrix", "[", 
    RowBox[{"6", ",", "8"}], "]"}], "=", "E6E7stringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkstringmatrix", "[", 
    RowBox[{"6", ",", "9"}], "]"}], "=", "E6E8stringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkstringmatrix", "[", 
    RowBox[{"6", ",", "10"}], "]"}], "=", "E6E8stringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkstringmatrix", "[", 
    RowBox[{"6", ",", "11"}], "]"}], "=", "E6E8stringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkstringmatrix", "[", 
    RowBox[{"6", ",", "12"}], "]"}], "=", "E6E8stringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkstringmatrix", "[", 
    RowBox[{"7", ",", "6"}], "]"}], "=", "E7E6stringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkstringmatrix", "[", 
    RowBox[{"8", ",", "6"}], "]"}], "=", "E7E6stringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkstringmatrix", "[", 
    RowBox[{"9", ",", "6"}], "]"}], "=", "E8E6stringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkstringmatrix", "[", 
    RowBox[{"10", ",", "6"}], "]"}], "=", "E8E6stringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkstringmatrix", "[", 
    RowBox[{"11", ",", "6"}], "]"}], "=", "E8E6stringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkstringmatrix", "[", 
    RowBox[{"12", ",", "6"}], "]"}], "=", "E8E6stringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkstringmatrix", "[", 
    RowBox[{"7", ",", "7"}], "]"}], "=", "E7E7stringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkstringmatrix", "[", 
    RowBox[{"8", ",", "7"}], "]"}], "=", "E7E7stringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkstringmatrix", "[", 
    RowBox[{"7", ",", "8"}], "]"}], "=", "E7E7stringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkstringmatrix", "[", 
    RowBox[{"8", ",", "8"}], "]"}], "=", "E7E7stringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkstringmatrix", "[", 
    RowBox[{"7", ",", "9"}], "]"}], "=", "E7E8stringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkstringmatrix", "[", 
    RowBox[{"7", ",", "10"}], "]"}], "=", "E7E8stringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkstringmatrix", "[", 
    RowBox[{"7", ",", "11"}], "]"}], "=", "E7E8stringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkstringmatrix", "[", 
    RowBox[{"7", ",", "12"}], "]"}], "=", "E7E8stringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkstringmatrix", "[", 
    RowBox[{"8", ",", "9"}], "]"}], "=", "E7E8stringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkstringmatrix", "[", 
    RowBox[{"8", ",", "10"}], "]"}], "=", "E7E8stringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkstringmatrix", "[", 
    RowBox[{"8", ",", "11"}], "]"}], "=", "E7E8stringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkstringmatrix", "[", 
    RowBox[{"8", ",", "12"}], "]"}], "=", "E7E8stringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkstringmatrix", "[", 
    RowBox[{"9", ",", "7"}], "]"}], "=", "E8E7stringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkstringmatrix", "[", 
    RowBox[{"10", ",", "7"}], "]"}], "=", "E8E7stringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkstringmatrix", "[", 
    RowBox[{"11", ",", "7"}], "]"}], "=", "E8E7stringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkstringmatrix", "[", 
    RowBox[{"12", ",", "7"}], "]"}], "=", "E8E7stringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkstringmatrix", "[", 
    RowBox[{"9", ",", "8"}], "]"}], "=", "E8E7stringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkstringmatrix", "[", 
    RowBox[{"10", ",", "8"}], "]"}], "=", "E8E7stringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkstringmatrix", "[", 
    RowBox[{"11", ",", "8"}], "]"}], "=", "E8E7stringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkstringmatrix", "[", 
    RowBox[{"12", ",", "8"}], "]"}], "=", "E8E7stringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkstringmatrix", "[", 
    RowBox[{"9", ",", "9"}], "]"}], "=", "E8E8stringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkstringmatrix", "[", 
    RowBox[{"9", ",", "10"}], "]"}], "=", "E8E8stringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkstringmatrix", "[", 
    RowBox[{"9", ",", "11"}], "]"}], "=", "E8E8stringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkstringmatrix", "[", 
    RowBox[{"9", ",", "12"}], "]"}], "=", "E8E8stringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkstringmatrix", "[", 
    RowBox[{"10", ",", "9"}], "]"}], "=", "E8E8stringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkstringmatrix", "[", 
    RowBox[{"10", ",", "10"}], "]"}], "=", "E8E8stringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkstringmatrix", "[", 
    RowBox[{"10", ",", "11"}], "]"}], "=", "E8E8stringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkstringmatrix", "[", 
    RowBox[{"10", ",", "12"}], "]"}], "=", "E8E8stringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkstringmatrix", "[", 
    RowBox[{"11", ",", "9"}], "]"}], "=", "E8E8stringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkstringmatrix", "[", 
    RowBox[{"11", ",", "10"}], "]"}], "=", "E8E8stringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkstringmatrix", "[", 
    RowBox[{"11", ",", "11"}], "]"}], "=", "E8E8stringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkstringmatrix", "[", 
    RowBox[{"11", ",", "12"}], "]"}], "=", "E8E8stringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkstringmatrix", "[", 
    RowBox[{"12", ",", "9"}], "]"}], "=", "E8E8stringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkstringmatrix", "[", 
    RowBox[{"12", ",", "10"}], "]"}], "=", "E8E8stringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkstringmatrix", "[", 
    RowBox[{"12", ",", "11"}], "]"}], "=", "E8E8stringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"linkstringmatrix", "[", 
    RowBox[{"12", ",", "12"}], "]"}], "=", "E8E8stringlist"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"blockstring", "[", "2", "]"}], "=", "\"\<SU\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"blockstring", "[", "4", "]"}], "=", "\"\<SO\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"blockstring", "[", "5", "]"}], "=", "\"\<F_4\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"blockstring", "[", "6", "]"}], "=", "\"\<E_6\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"blockstring", "[", "7", "]"}], "=", "\"\<E_7'\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"blockstring", "[", "8", "]"}], "=", "\"\<E_7\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"blockstring", "[", "9", "]"}], "=", "\"\<E_8'''\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"blockstring", "[", "10", "]"}], "=", "\"\<E_8''\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"blockstring", "[", "11", "]"}], "=", "\"\<E_8'\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"blockstring", "[", "12", "]"}], "=", "\"\<E_8\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SUSUstringlist", "=", 
   RowBox[{"{", "\"\<\\op \>\"", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SUE6stringlist", "=", 
   RowBox[{"{", "\"\<\\op \>\"", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E6SUstringlist", "=", 
   RowBox[{"{", "\"\<\\op \>\"", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SUE7stringlist", "=", 
   RowBox[{"{", "\"\<\\op \>\"", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E7SUstringlist", "=", 
   RowBox[{"{", "\"\<\\op \>\"", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SUE8stringlist", "=", 
   RowBox[{"{", "\"\<\\op \>\"", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E8SUstringlist", "=", 
   RowBox[{"{", "\"\<\\op \>\"", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SUSOstringlist", "=", 
   RowBox[{"{", "\"\<\\op \>\"", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SOSUstringlist", "=", 
   RowBox[{"{", "\"\<\\op \>\"", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SUF4stringlist", "=", 
   RowBox[{"{", "\"\<\\op \>\"", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F4SUstringlist", "=", 
   RowBox[{"{", "\"\<\\op \>\"", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F4F4stringlist", "=", 
   RowBox[{"{", 
    RowBox[{
    "\"\<\\op \>\"", ",", "\"\<\\ov{2,3}\\op \>\"", ",", 
     "\"\<\\ov{3,2}\\op \>\"", ",", "\"\<\\ov{3,3}\\op \>\"", ",", 
     "\"\<\\ov{2,4}\\op \>\"", ",", "\"\<\\ov{4,2}\\op \>\""}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F4SOstringlist", "=", 
   RowBox[{"{", 
    RowBox[{
    "\"\<\\op \>\"", ",", "\"\<\\ov{2,3}\\op \>\"", ",", 
     "\"\<\\ov{3,2}\\op \>\"", ",", "\"\<\\ov{3,3}\\op \>\"", ",", 
     "\"\<\\ov{4,2}\\op \>\""}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SOF4stringlist", "=", 
   RowBox[{"{", 
    RowBox[{
    "\"\<\\op \>\"", ",", "\"\<\\ov{2,3}\\op \>\"", ",", 
     "\"\<\\ov{3,2}\\op \>\"", ",", "\"\<\\ov{3,3}\\op \>\"", ",", 
     "\"\<\\ov{2,4}\\op \>\""}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F4E6stringlist", "=", 
   RowBox[{"{", 
    RowBox[{
    "\"\<\\op \>\"", ",", "\"\<\\ov{2,3}\\op \>\"", ",", 
     "\"\<\\ov{3,3}\\op \>\"", ",", "\"\<\\ov{2,4}\\op \>\""}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E6F4stringlist", "=", 
   RowBox[{"{", 
    RowBox[{
    "\"\<\\op \>\"", ",", "\"\<\\ov{2,3}\\op \>\"", ",", 
     "\"\<\\ov{3,3}\\op \>\"", ",", "\"\<\\ov{4,2}\\op \>\""}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F4E7stringlist", "=", 
   RowBox[{"{", 
    RowBox[{
    "\"\<\\op \>\"", ",", "\"\<\\ov{3,3}\\op \>\"", ",", 
     "\"\<\\ov{2,4}\\op \>\""}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E7F4stringlist", "=", 
   RowBox[{"{", 
    RowBox[{
    "\"\<\\op \>\"", ",", "\"\<\\ov{3,3}\\op \>\"", ",", 
     "\"\<\\ov{4,2}\\op \>\""}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F4E7stringlist", "=", 
   RowBox[{"{", 
    RowBox[{
    "\"\<\\op \>\"", ",", "\"\<\\ov{3,3}\\op \>\"", ",", 
     "\"\<\\ov{2,4}\\op \>\""}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E7F4stringlist", "=", 
   RowBox[{"{", 
    RowBox[{
    "\"\<\\op \>\"", ",", "\"\<\\ov{3,3}\\op \>\"", ",", 
     "\"\<\\ov{4,2}\\op \>\""}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F4E8stringlist", "=", 
   RowBox[{"{", "\"\<\\op \>\"", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E8F4stringlist", "=", 
   RowBox[{"{", "\"\<\\op \>\"", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SOSOstringlist", "=", 
   RowBox[{"{", 
    RowBox[{
    "\"\<\\op \>\"", ",", "\"\<\\ov{2,2}\\op \>\"", ",", 
     "\"\<\\ov{2,3}\\op \>\"", ",", "\"\<\\ov{3,2}\\op \>\""}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SOE6stringlist", "=", 
   RowBox[{"{", 
    RowBox[{
    "\"\<\\op \>\"", ",", "\"\<\\ov{2,3}\\op \>\"", ",", 
     "\"\<\\ov{3,3}\\op \>\"", ",", "\"\<\\ov{3,3}\\bigcirc\>\"", ",", 
     "\"\<\\ov{3,4}\\op \>\"", ",", "\"\<\\ov{2,4}\\op \>\""}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E6SOstringlist", "=", 
   RowBox[{"{", 
    RowBox[{
    "\"\<\\op \>\"", ",", "\"\<\\ov{3,2}\\op \>\"", ",", 
     "\"\<\\ov{3,3}\\op \>\"", ",", "\"\<\\ov{3,3}\\bigcirc\>\"", ",", 
     "\"\<\\ov{4,3}\\op \>\"", ",", "\"\<\\ov{4,2}\\op \>\""}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SOE7stringlist", "=", 
   RowBox[{"{", 
    RowBox[{
    "\"\<\\op \>\"", ",", "\"\<\\ov{3,3}\\op \>\"", ",", 
     "\"\<\\ov{3,4}\\op \>\"", ",", "\"\<\\ov{3,5}\\op \>\"", ",", 
     "\"\<\\ov{2,4}\\op \>\""}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E7SOstringlist", "=", 
   RowBox[{"{", 
    RowBox[{
    "\"\<\\op \>\"", ",", "\"\<\\ov{3,3}\\op \>\"", ",", 
     "\"\<\\ov{4,3}\\op \>\"", ",", "\"\<\\ov{5,3}\\op \>\"", ",", 
     "\"\<\\ov{4,2}\\op \>\""}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SOE8stringlist", "=", 
   RowBox[{"{", 
    RowBox[{"\"\<\\op \>\"", ",", "\"\<\\ov{3,5}\\op \>\""}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E8SOstringlist", "=", 
   RowBox[{"{", 
    RowBox[{"\"\<\\op \>\"", ",", "\"\<\\ov{5,3}\\op \>\""}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E7E7stringlist", "=", 
   RowBox[{"{", 
    RowBox[{
    "\"\<\\op \>\"", ",", " ", "\"\<\\ov{4,4}\\op \>\"", ",", 
     "\"\<\\ov{4,5}\\op \>\"", ",", " ", "\"\<\\ov{5,4}\\op \>\"", ",", " ", 
     "\"\<C55\>\"", ",", "\"\<E33\>\""}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E6E6stringlist", "=", 
   RowBox[{"{", 
    RowBox[{
    "\"\<\\op \>\"", ",", "\"\<\\ov{3,3}\\op \>\"", ",", " ", 
     "\"\<\\ov{3,3}\\bigcirc\>\"", ",", "\"\<\\ov{3,4}\\op \>\"", ",", 
     "\"\<\\ov{4,3}\\op \>\"", ",", "\"\<\\ov{4,4}\\op \>\"", ",", 
     "\"\<\\ov{3,5}\\op \>\"", ",", "\"\<\\ov{5,3}\\op \>\"", ",", 
     "\"\<\\ov{4,5}\\op \>\"", ",", "\"\<\\ov{5,4}\\op \>\"", ",", 
     "\"\<\\ov{5,5}\\op \>\""}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E6E7stringlist", "=", 
   RowBox[{"{", 
    RowBox[{
    "\"\<\\op \>\"", ",", "\"\<\\ov{3,4}\\op \>\"", ",", 
     "\"\<\\ov{4,4}\\op \>\"", ",", " ", "\"\<\\ov{3,5}\\op \>\"", ",", " ", 
     "\"\<\\ov{4,5}\\op \>\"", ",", "\"\<\\ov{5,4}\\op \>\"", ",", 
     "\"\<\\ov{5,5}\\op \>\"", ",", "\"\<\\ov{3,3}\\bigcirc\>\""}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E7E6stringlist", "=", 
   RowBox[{"{", 
    RowBox[{
    "\"\<\\op \>\"", ",", "\"\<\\ov{4,3}\\op \>\"", ",", 
     "\"\<\\ov{4,4}\\op \>\"", ",", "\"\<\\ov{5,3}\\op \>\"", ",", " ", 
     "\"\<\\ov{5,4}\\op \>\"", ",", "\"\<\\ov{4,5}\\op \>\"", ",", 
     "\"\<\\ov{5,5}\\op \>\"", ",", "\"\<\\ov{3,3}\\bigcirc\>\""}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E6E8stringlist", "=", 
   RowBox[{"{", " ", 
    RowBox[{
    "\"\<\\op \>\"", ",", "\"\<\\ov{4,5}\\op \>\"", ",", 
     "\"\<\\ov{5,5}\\op \>\""}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E8E6stringlist", "=", 
   RowBox[{"{", " ", 
    RowBox[{
    "\"\<\\op \>\"", ",", "\"\<\\ov{5,4}\\op \>\"", ",", 
     "\"\<\\ov{5,5}\\op \>\""}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E7E8stringlist", "=", 
   RowBox[{"{", 
    RowBox[{"\"\<\\op \>\"", ",", " ", "\"\<\\ov{5,5}\\op \>\""}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E8E7stringlist", "=", 
   RowBox[{"{", 
    RowBox[{"\"\<\\op \>\"", ",", " ", "\"\<\\ov{5,5}\\op \>\""}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E8E8string", "=", "\"\<\\op \>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E8E8stringlist", "=", 
   RowBox[{"{", "\"\<\\op \>\"", "}"}]}], ";"}]}], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10003.},
 CellChangeTimes->{3.625359455680352*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
The fullconformal functions that give the allowed configurations with the \
given arguments.\
\>", "Text",
 CellGroupingRules->{GroupTogetherGrouping, 10005.},
 CellChangeTimes->{{3.625324404475155*^9, 3.625324477700449*^9}, 
   3.625359567502913*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"fullconformal", "[", 
    RowBox[{
    "e_", ",", "f_", ",", "g_", ",", "h_", ",", "i_", ",", "j_", ",", "k_", 
     ",", "l_", ",", "m_", ",", "n_", ",", "o_"}], "]"}], ":=", 
   "\[IndentingNewLine]", 
   RowBox[{"(", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"conflist", "=", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"inlist", "=", 
      RowBox[{
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{"2", ",", 
           RowBox[{"{", 
            RowBox[{"p", ",", "1", ",", "e"}], "}"}]}], "]"}], ",", 
         RowBox[{"Table", "[", 
          RowBox[{"5", ",", 
           RowBox[{"{", 
            RowBox[{"p", ",", "1", ",", "f"}], "}"}]}], "]"}], ",", 
         RowBox[{"Table", "[", 
          RowBox[{"4", ",", 
           RowBox[{"{", 
            RowBox[{"p", ",", "1", ",", "g"}], "}"}]}], "]"}], ",", 
         RowBox[{"Table", "[", 
          RowBox[{"6", ",", 
           RowBox[{"{", 
            RowBox[{"p", ",", "1", ",", "h"}], "}"}]}], "]"}], ",", 
         RowBox[{"Table", "[", 
          RowBox[{"8", ",", 
           RowBox[{"{", 
            RowBox[{"p", ",", "1", ",", "i"}], "}"}]}], "]"}], ",", 
         RowBox[{"Table", "[", 
          RowBox[{"12", ",", 
           RowBox[{"{", 
            RowBox[{"p", ",", "1", ",", "j"}], "}"}]}], "]"}], ",", 
         RowBox[{"Table", "[", 
          RowBox[{"8", ",", 
           RowBox[{"{", 
            RowBox[{"p", ",", "1", ",", "k"}], "}"}]}], "]"}], ",", 
         RowBox[{"Table", "[", 
          RowBox[{"6", ",", 
           RowBox[{"{", 
            RowBox[{"p", ",", "1", ",", "l"}], "}"}]}], "]"}], ",", 
         RowBox[{"Table", "[", 
          RowBox[{"4", ",", 
           RowBox[{"{", 
            RowBox[{"p", ",", "1", ",", "m"}], "}"}]}], "]"}], ",", 
         RowBox[{"Table", "[", 
          RowBox[{"5", ",", 
           RowBox[{"{", 
            RowBox[{"p", ",", "1", ",", "n"}], "}"}]}], "]"}], ",", 
         RowBox[{"Table", "[", 
          RowBox[{"2", ",", 
           RowBox[{"{", 
            RowBox[{"p", ",", "1", ",", "o"}], "}"}]}], "]"}]}], "]"}], "//", 
       "Flatten"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"linknumberlist", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Length", "[", 
         RowBox[{"linkmatrix", "[", 
          RowBox[{
           RowBox[{"inlist", "[", 
            RowBox[{"[", "p", "]"}], "]"}], ",", 
           RowBox[{"inlist", "[", 
            RowBox[{"[", 
             RowBox[{"p", "+", "1"}], "]"}], "]"}]}], "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"p", ",", "1", ",", 
          RowBox[{
           RowBox[{"Length", "[", "inlist", "]"}], "-", "1"}]}], "}"}]}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"counterlist", "=", 
      RowBox[{"Table", "[", 
       RowBox[{"1", ",", 
        RowBox[{"{", 
         RowBox[{"p", ",", "1", ",", 
          RowBox[{"Length", "[", "linknumberlist", "]"}]}], "}"}]}], "]"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"finalcounterlist", "=", "linknumberlist"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"countcheck", "=", "0"}], ";", "\[IndentingNewLine]", 
     RowBox[{"While", "[", 
      RowBox[{
       RowBox[{"countcheck", "\[NotEqual]", "1"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"counterlist", "\[Equal]", "finalcounterlist"}], ",", 
          RowBox[{"countcheck", "=", "1"}]}], "]"}], ";", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{"I", ".", "e", ".", " ", "this"}], " ", "will", " ", "be", 
          " ", "the", " ", "last", " ", "run"}], "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{"thelist", "=", 
         RowBox[{
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"inlist", "[", 
                 RowBox[{"[", "p", "]"}], "]"}], ",", 
                RowBox[{
                 RowBox[{"linkmatrix", "[", 
                  RowBox[{
                   RowBox[{"inlist", "[", 
                    RowBox[{"[", "p", "]"}], "]"}], ",", 
                   RowBox[{"inlist", "[", 
                    RowBox[{"[", 
                    RowBox[{"p", "+", "1"}], "]"}], "]"}]}], "]"}], "[", 
                 RowBox[{"[", 
                  RowBox[{"counterlist", "[", 
                   RowBox[{"[", "p", "]"}], "]"}], "]"}], "]"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"p", ",", "1", ",", 
                RowBox[{
                 RowBox[{"Length", "[", "inlist", "]"}], "-", "1"}]}], 
               "}"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"inlist", "[", 
              RowBox[{"[", 
               RowBox[{"-", "1"}], "]"}], "]"}], "}"}]}], "]"}], "//", 
          "Flatten"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"PositiveDefiniteMatrixQ", "[", 
           RowBox[{"-", 
            RowBox[{"adj", "[", "thelist", "]"}]}], "]"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"outlist", "=", 
            RowBox[{
             RowBox[{"Join", "[", 
              RowBox[{
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"inlist", "[", 
                    RowBox[{"[", "p", "]"}], "]"}], ",", 
                   RowBox[{
                    RowBox[{"linkstringmatrix", "[", 
                    RowBox[{
                    RowBox[{"inlist", "[", 
                    RowBox[{"[", "p", "]"}], "]"}], ",", 
                    RowBox[{"inlist", "[", 
                    RowBox[{"[", 
                    RowBox[{"p", "+", "1"}], "]"}], "]"}]}], "]"}], "[", 
                    RowBox[{"[", 
                    RowBox[{"counterlist", "[", 
                    RowBox[{"[", "p", "]"}], "]"}], "]"}], "]"}]}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{"p", ",", "1", ",", 
                   RowBox[{
                    RowBox[{"Length", "[", "inlist", "]"}], "-", "1"}]}], 
                  "}"}]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"inlist", "[", 
                 RowBox[{"[", 
                  RowBox[{"-", "1"}], "]"}], "]"}], "}"}]}], "]"}], "//", 
             "Flatten"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"outlist", "=", 
            RowBox[{"Select", "[", 
             RowBox[{"outlist", ",", 
              RowBox[{
               RowBox[{"#", "\[NotEqual]", "\"\<\>\""}], "&"}]}], "]"}]}], 
           ";", "\[IndentingNewLine]", 
           RowBox[{"conflist", "=", 
            RowBox[{"Append", "[", 
             RowBox[{"conflist", ",", "outlist"}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"Print", "[", "outlist", "]"}], ";"}]}], 
         "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"counterlist", "[", 
          RowBox[{"[", 
           RowBox[{"-", "1"}], "]"}], "]"}], "++"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"p", "=", "1"}], ",", 
          RowBox[{"p", "<=", " ", 
           RowBox[{
            RowBox[{"Length", "[", "counterlist", "]"}], "-", "1"}]}], ",", 
          RowBox[{"p", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"counterlist", "[", 
               RowBox[{"[", 
                RowBox[{"-", "p"}], "]"}], "]"}], ">", 
              RowBox[{"finalcounterlist", "[", 
               RowBox[{"[", 
                RowBox[{"-", "p"}], "]"}], "]"}]}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{
               RowBox[{"counterlist", "[", 
                RowBox[{"[", 
                 RowBox[{"-", "p"}], "]"}], "]"}], "=", "1"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"counterlist", "[", 
                RowBox[{"[", 
                 RowBox[{
                  RowBox[{"-", "p"}], "-", "1"}], "]"}], "]"}], "++"}], 
              ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
         "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
     ";", "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]",
      "conflist"}], "\[IndentingNewLine]", ")"}]}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "The", " ", "function", " ", "fullconformaladdingC44", " ", "corrects", 
     " ", "for", " ", "the", " ", "fact", " ", "that", " ", "C44", " ", "was",
      " ", "not", " ", "included", " ", "originally", " ", "in", " ", "the", 
     " ", "possibilities", " ", "for", " ", "E_", "6"}], ",", 
    RowBox[{"E_", "7", " ", "and", " ", "E_", "7"}], ",", 
    RowBox[{"E_", "7", " ", 
     RowBox[{"links", ".", "  ", "Everywhere"}], " ", "one", " ", "of", " ", 
     "these", " ", "appears", " ", "naked", " ", 
     RowBox[{"i", ".", "e", ".", " ", "without"}], " ", "another", " ", 
     "conformal", " ", "matter", " ", "guy", " ", "alread", " ", "there"}], 
    ",", " ", 
    RowBox[{
    "it", " ", "tries", " ", "to", " ", "put", " ", "in", " ", "a", " ", 
     RowBox[{"C44", ".", "  ", "START"}], " ", "HERE", " ", "TOMORROW"}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fullconformaladdingC44", "[", 
    RowBox[{"list_", ",", "stringlist_"}], "]"}], ":=", "\[IndentingNewLine]", 
   RowBox[{"(", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"conflist", "=", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"numE7", "=", 
      RowBox[{"Count", "[", 
       RowBox[{"list", ",", "8"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"snumE7", "=", 
      RowBox[{"Count", "[", 
       RowBox[{"stringlist", ",", "\"\<E_7\>\""}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"snumE7", "\[NotEqual]", "numE7"}], "||", 
        RowBox[{"snumE8", "\[NotEqual]", "numE8"}]}], ",", 
       RowBox[{
        RowBox[{
        "Return", "[", "\"\<list and stringlist don't match!\>\"", "]"}], 
        ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"numE7", "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"Return", "[", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"list", ",", "stringlist"}], "}"}], "}"}], "]"}], ";"}]}], 
      "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"inlist", "=", "list"}], ";", "\[IndentingNewLine]", 
     RowBox[{"instring", "=", "stringlist"}], ";", "\[IndentingNewLine]", 
     RowBox[{"C44linkpos", "=", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"co", "=", "1"}], ",", 
       RowBox[{"co", "\[LessEqual]", 
        RowBox[{
         RowBox[{"Length", "[", "list", "]"}], "-", "1"}]}], ",", 
       RowBox[{"co", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"inlist", "[", 
               RowBox[{"[", "co", "]"}], "]"}], "\[Equal]", "6"}], "&&", 
             RowBox[{
              RowBox[{"inlist", "[", 
               RowBox[{"[", 
                RowBox[{"co", "+", "1"}], "]"}], "]"}], "\[Equal]", "8"}]}], 
            ")"}], "||", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"inlist", "[", 
               RowBox[{"[", "co", "]"}], "]"}], "\[Equal]", "8"}], "&&", 
             RowBox[{
              RowBox[{"inlist", "[", 
               RowBox[{"[", 
                RowBox[{"co", "+", "1"}], "]"}], "]"}], "\[Equal]", "6"}]}], 
            ")"}], "||", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"inlist", "[", 
               RowBox[{"[", "co", "]"}], "]"}], "\[Equal]", "8"}], "&&", 
             RowBox[{
              RowBox[{"inlist", "[", 
               RowBox[{"[", 
                RowBox[{"co", "+", "1"}], "]"}], "]"}], "\[Equal]", "8"}]}], 
            ")"}]}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"C44linkpos", "=", 
            RowBox[{"Append", "[", 
             RowBox[{"C44linkpos", ",", "co"}], "]"}]}], ";"}]}], 
         "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"ap", "=", "0"}], ",", 
       RowBox[{"ap", "\[LessEqual]", 
        RowBox[{
         RowBox[{"2", "^", 
          RowBox[{"Length", "[", "C44linkpos", "]"}]}], "-", "1"}]}], ",", 
       RowBox[{"ap", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "1"}], ",", 
          RowBox[{"i", "\[LessEqual]", 
           RowBox[{"Length", "[", "C44linkpos", "]"}]}], ",", 
          RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"switch", "=", 
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"Quotient", "[", 
               RowBox[{"ap", ",", 
                RowBox[{"2", "^", 
                 RowBox[{"(", 
                  RowBox[{"i", "-", "1"}], ")"}]}]}], "]"}], ",", "2"}], 
             "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"switch", "\[Equal]", "1"}], ",", "\[IndentingNewLine]", 
             
             RowBox[{
              RowBox[{
               RowBox[{"inlist", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "=", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"inlist", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], ",", "\"\<C44\>\""}], 
                "}"}]}], ";", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"instring", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "=", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"instring", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], ",", "\"\<C44\>\""}], 
                "}"}]}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
         "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"outlist", "=", 
         RowBox[{"Flatten", "[", "inlist", "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"thelist", "=", "outlist"}], ";", "\[IndentingNewLine]", 
        RowBox[{"outstring", "=", 
         RowBox[{"Flatten", "[", "instring", "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"k", "=", "1"}], ",", 
          RowBox[{"k", "\[LessEqual]", 
           RowBox[{
            RowBox[{"Length", "[", "thelist", "]"}], "-", "1"}]}], ",", 
          RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"k0", "=", 
            RowBox[{"ToExpression", "[", 
             RowBox[{"thelist", "[", 
              RowBox[{"[", "k", "]"}], "]"}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"k1", "=", 
            RowBox[{"ToExpression", "[", 
             RowBox[{"thelist", "[", 
              RowBox[{"[", 
               RowBox[{"k", "+", "1"}], "]"}], "]"}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Length", "[", "k0", "]"}], "\[Equal]", "0"}], "&&", 
              RowBox[{
               RowBox[{"Length", "[", "k1", "]"}], "\[Equal]", "0"}]}], ",", 
             RowBox[{"(*", 
              RowBox[{
               RowBox[{
               "Need", " ", "to", " ", "insert", " ", "conformal", " ", 
                "matter"}], ",", " ", 
               RowBox[{
               "both", " ", "k0", " ", "and", " ", "k1", " ", "are", " ", 
                "integers"}]}], "*)"}], "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"thelist", "=", 
               RowBox[{"ReplacePart", "[", 
                RowBox[{"thelist", ",", 
                 RowBox[{"k", "\[Rule]", 
                  RowBox[{"{", 
                   RowBox[{"k0", ",", 
                    RowBox[{
                    RowBox[{"linkmatrix", "[", 
                    RowBox[{"k0", ",", "k1"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}]}], "]"}]}], 
              ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Length", "[", "k0", "]"}], ">", "0"}], ",", 
             RowBox[{"(*", 
              RowBox[{
               RowBox[{
               "Need", " ", "to", " ", "insert", " ", "conformal", " ", 
                "matter"}], ",", " ", 
               RowBox[{
               "k0", " ", "is", " ", "not", " ", "an", " ", "integer"}]}], "*)"}]\
, "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"thelist", "=", 
               RowBox[{"ReplacePart", "[", 
                RowBox[{"thelist", ",", 
                 RowBox[{"k", "\[Rule]", "k0"}]}], "]"}]}], ";"}]}], 
            "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
         "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"thelist", "=", 
         RowBox[{"Flatten", "[", "thelist", "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"i", "=", "1"}], ",", 
            RowBox[{"i", "\[LessEqual]", 
             RowBox[{
              RowBox[{"Length", "[", "outlist", "]"}], "-", "1"}]}], ",", 
            RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Length", "[", 
                   RowBox[{"StringPosition", "[", 
                    RowBox[{
                    RowBox[{"outlist", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", "+", "1"}], "]"}], "]"}], ",", "\"\<C\>\""}],
                     "]"}], "]"}], ">", "0"}], "||", 
                 RowBox[{
                  RowBox[{"Length", "[", 
                   RowBox[{"StringPosition", "[", 
                    RowBox[{
                    RowBox[{"outlist", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", "+", "1"}], "]"}], "]"}], ",", 
                    "\"\<E33\>\""}], "]"}], "]"}], ">", "0"}]}], ")"}], ",", 
               RowBox[{
                RowBox[{"Continue", "[", "]"}], ";"}]}], "]"}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"Length", "[", 
                 RowBox[{"StringPosition", "[", 
                  RowBox[{
                   RowBox[{"outlist", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", "\"\<C\>\""}], "]"}],
                  "]"}], ">", "0"}], ",", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{
                 RowBox[{"outlist", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "=", 
                 RowBox[{"\"\<\\ov{\>\"", "<>", 
                  RowBox[{"StringTake", "[", 
                   RowBox[{
                    RowBox[{"outlist", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", 
                    RowBox[{"{", "2", "}"}]}], "]"}], "<>", "\"\<,\>\"", "<>", 
                  RowBox[{"StringTake", "[", 
                   RowBox[{
                    RowBox[{"outlist", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", 
                    RowBox[{"{", "3", "}"}]}], "]"}], "<>", "\"\<}\>\""}]}], 
                ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"Length", "[", 
                 RowBox[{"StringPosition", "[", 
                  RowBox[{
                   RowBox[{"outlist", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", "\"\<E33\>\""}], 
                  "]"}], "]"}], ">", "0"}], ",", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{
                 RowBox[{"outlist", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "=", 
                 RowBox[{"\"\<\\ov{\>\"", "<>", 
                  RowBox[{"StringTake", "[", 
                   RowBox[{
                    RowBox[{"outlist", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", 
                    RowBox[{"{", "2", "}"}]}], "]"}], "<>", "\"\<,\>\"", "<>", 
                  RowBox[{"StringTake", "[", 
                   RowBox[{
                    RowBox[{"outlist", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", 
                    RowBox[{"{", "3", "}"}]}], "]"}], "<>", "\"\<}\>\"", 
                  "<>", "\"\<\\bigcirc\>\""}]}], ";"}], "\[IndentingNewLine]",
                ",", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{
                 RowBox[{"outlist", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "=", 
                 RowBox[{
                  RowBox[{"outlist", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "<>", "\"\<\\op \>\""}]}], 
                ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
           "\[IndentingNewLine]", "]"}], ";"}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"PositiveDefiniteMatrixQ", "[", 
           RowBox[{"-", 
            RowBox[{"adj", "[", "thelist", "]"}]}], "]"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"conflist", "=", 
            RowBox[{"Append", "[", 
             RowBox[{"conflist", ",", 
              RowBox[{"{", 
               RowBox[{"outlist", ",", "outstring"}], "}"}]}], "]"}]}], 
           ";"}]}], "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{"Print", "[", 
            RowBox[{
            "\"\< \\\\begin{equation} \>\"", "<>", "outstring", "<>", " ", 
             "\"\< \\end{equation}\>\""}], "]"}], ";"}], "*)"}], 
         "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
     ";", "\[IndentingNewLine]", "conflist"}], "\[IndentingNewLine]", ")"}]}],
   "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fullconformalprimes", "[", 
    RowBox[{"list_", ",", "stringlist_"}], "]"}], ":=", "\[IndentingNewLine]", 
   RowBox[{"(", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"conflist", "=", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"numE7", "=", 
      RowBox[{"Count", "[", 
       RowBox[{"list", ",", "8"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"numE8", "=", 
      RowBox[{"Count", "[", 
       RowBox[{"list", ",", "12"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"snumE7", "=", 
      RowBox[{"Count", "[", 
       RowBox[{"stringlist", ",", "\"\<E_7\>\""}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"snumE8", "=", 
      RowBox[{"Count", "[", 
       RowBox[{"stringlist", ",", "\"\<E_8\>\""}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"snumE7", "\[NotEqual]", "numE7"}], "||", 
        RowBox[{"snumE8", "\[NotEqual]", "numE8"}]}], ",", 
       RowBox[{
        RowBox[{
        "Return", "[", "\"\<list and stringlist don't match!\>\"", "]"}], 
        ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"numE7", "\[Equal]", "numE8", "\[Equal]", "0"}], ",", 
         RowBox[{
          RowBox[{"Return", "[", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"list", ",", "stringlist"}], "}"}], "}"}], "]"}], 
          ";"}]}], "]"}], ";"}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"E7spot", "=", 
      RowBox[{
       RowBox[{"Position", "[", 
        RowBox[{"list", ",", "8"}], "]"}], "//", "Flatten"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"E8spot", "=", 
      RowBox[{
       RowBox[{"Position", "[", 
        RowBox[{"list", ",", "12"}], "]"}], "//", "Flatten"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"E7stringspot", "=", 
      RowBox[{
       RowBox[{"Position", "[", 
        RowBox[{"stringlist", ",", "\"\<E_7\>\""}], "]"}], "//", 
       "Flatten"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"E8stringspot", "=", 
      RowBox[{
       RowBox[{"Position", "[", 
        RowBox[{"stringlist", ",", "\"\<E_8\>\""}], "]"}], "//", 
       "Flatten"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"inlist", "=", "list"}], ";", "\[IndentingNewLine]", 
     RowBox[{"instring", "=", "stringlist"}], ";", "\[IndentingNewLine]", 
     RowBox[{"e8trys", "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"numE8", "\[Equal]", "0"}], ",", "1", ",", 
        "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"numE8", "\[Equal]", "1"}], ",", "4", ",", 
          "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"numE8", "\[Equal]", "2"}], ",", "16", ",", 
            "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"numE8", "\[Equal]", "3"}], ",", "32", ",", 
              "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"numE8", ">=", "4"}], ",", "48"}], 
               "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}]}],
            "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}]}], 
       "\[IndentingNewLine]", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"ap", "=", "0"}], ",", 
       RowBox[{"ap", "\[LessEqual]", 
        RowBox[{
         RowBox[{"2", "^", "numE7"}], "-", "1"}]}], ",", 
       RowBox[{"ap", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"ba", "=", "0"}], ",", 
          RowBox[{"ba", "\[LessEqual]", 
           RowBox[{"e8trys", "-", "1"}]}], ",", 
          RowBox[{"ba", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"ap", "==", "ba", "\[Equal]", "0"}], ",", 
              RowBox[{
               RowBox[{"Continue", "[", "]"}], 
               RowBox[{"(*", 
                RowBox[{"Already", " ", "covered"}], "*)"}], ";"}]}], "]"}], 
            ";"}], "*)"}], "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"i", "=", "1"}], ",", 
             RowBox[{"i", "\[LessEqual]", 
              RowBox[{"Length", "[", "E7spot", "]"}]}], ",", 
             RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"numminus", "=", 
               RowBox[{"Mod", "[", 
                RowBox[{
                 RowBox[{"Quotient", "[", 
                  RowBox[{"ap", ",", 
                   RowBox[{"2", "^", 
                    RowBox[{"(", 
                    RowBox[{"i", "-", "1"}], ")"}]}]}], "]"}], ",", "2"}], 
                "]"}]}], ";", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"inlist", "[", 
                RowBox[{"[", 
                 RowBox[{"E7spot", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}], "=", 
               RowBox[{"8", "-", "numminus"}]}], ";", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"instring", "[", 
                RowBox[{"[", 
                 RowBox[{"E7stringspot", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}], "=", 
               RowBox[{"StringJoin", "[", 
                RowBox[{"Flatten", "[", 
                 RowBox[{"{", 
                  RowBox[{"\"\<E_7\>\"", ",", 
                   RowBox[{"Table", "[", 
                    RowBox[{"\"\<'\>\"", ",", 
                    RowBox[{"{", 
                    RowBox[{"p", ",", "1", ",", "numminus"}], "}"}]}], 
                    "]"}]}], "}"}], "]"}], "]"}]}], ";"}]}], 
            "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"i", "=", "1"}], ",", 
             RowBox[{"i", "\[LessEqual]", 
              RowBox[{"Length", "[", "E8spot", "]"}]}], ",", 
             RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"i", ">", "2"}], "&&", 
                 RowBox[{"i", "<=", 
                  RowBox[{"numE8", "-", "2"}]}]}], ",", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"numminus", "=", "0"}], ";"}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{"i", "\[Equal]", "1"}], ",", "\[IndentingNewLine]", 
                   RowBox[{
                    RowBox[{"numminus", "=", 
                    RowBox[{"Mod", "[", 
                    RowBox[{"ba", ",", "4"}], "]"}]}], ";"}], ",", 
                   "\[IndentingNewLine]", 
                   RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"i", "\[Equal]", "numE8"}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"numminus", "=", 
                    RowBox[{"Mod", "[", 
                    RowBox[{
                    RowBox[{"Quotient", "[", 
                    RowBox[{"ba", ",", "4"}], "]"}], ",", "4"}], "]"}]}], 
                    ";"}], ",", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"i", "\[Equal]", "2"}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"numminus", "=", 
                    RowBox[{"Mod", "[", 
                    RowBox[{
                    RowBox[{"Quotient", "[", 
                    RowBox[{"ba", ",", "16"}], "]"}], ",", "2"}], "]"}]}], 
                    ";"}], ",", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"i", "\[Equal]", 
                    RowBox[{"numE8", "-", "1"}]}], ",", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"numminus", "=", 
                    RowBox[{
                    RowBox[{"Quotient", "[", 
                    RowBox[{"ba", ",", "16"}], "]"}], "*", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"Mod", "[", 
                    RowBox[{
                    RowBox[{"Quotient", "[", 
                    RowBox[{"ba", ",", "16"}], "]"}], ",", "2"}], "]"}]}], 
                    ")"}]}]}], ";"}], ",", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"Print", "[", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "numE8"}], "}"}], "]"}], ";"}]}], 
                    "\[IndentingNewLine]", "]"}], ";"}]}], 
                    "\[IndentingNewLine]", "]"}], ";"}]}], 
                    "\[IndentingNewLine]", "]"}], ";"}]}], 
                  "\[IndentingNewLine]", "]"}], ";"}]}], 
               "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"inlist", "[", 
                RowBox[{"[", 
                 RowBox[{"E8spot", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}], "=", 
               RowBox[{"12", "-", "numminus"}]}], ";", "\[IndentingNewLine]", 
              
              RowBox[{
               RowBox[{"instring", "[", 
                RowBox[{"[", 
                 RowBox[{"E8stringspot", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}], "=", 
               RowBox[{"StringJoin", "[", 
                RowBox[{"Flatten", "[", 
                 RowBox[{"{", 
                  RowBox[{"\"\<E_8\>\"", ",", 
                   RowBox[{"Table", "[", 
                    RowBox[{"\"\<'\>\"", ",", 
                    RowBox[{"{", 
                    RowBox[{"p", ",", "1", ",", "numminus"}], "}"}]}], "]"}]}]
                   , "}"}], "]"}], "]"}]}], ";"}]}], "\[IndentingNewLine]", 
            "]"}], ";", "\[IndentingNewLine]", 
           RowBox[{"thelist", "=", "inlist"}], ";", "\[IndentingNewLine]", 
           RowBox[{"outlist", "=", "instring"}], ";", "\[IndentingNewLine]", 
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"i", "=", "1"}], ",", 
             RowBox[{"i", "\[LessEqual]", 
              RowBox[{
               RowBox[{"Length", "[", "outlist", "]"}], "-", "1"}]}], ",", 
             RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Length", "[", 
                    RowBox[{"StringPosition", "[", 
                    RowBox[{
                    RowBox[{"outlist", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", "+", "1"}], "]"}], "]"}], ",", "\"\<C\>\""}],
                     "]"}], "]"}], ">", "0"}], "||", 
                  RowBox[{
                   RowBox[{"Length", "[", 
                    RowBox[{"StringPosition", "[", 
                    RowBox[{
                    RowBox[{"outlist", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", "+", "1"}], "]"}], "]"}], ",", 
                    "\"\<E33\>\""}], "]"}], "]"}], ">", "0"}]}], ")"}], ",", 
                RowBox[{
                 RowBox[{"Continue", "[", "]"}], ";"}]}], "]"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Length", "[", 
                  RowBox[{"StringPosition", "[", 
                   RowBox[{
                    RowBox[{"outlist", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", "\"\<C\>\""}], "]"}],
                   "]"}], ">", "0"}], ",", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"outlist", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "=", 
                  RowBox[{"\"\<\\ov{\>\"", "<>", 
                   RowBox[{"StringTake", "[", 
                    RowBox[{
                    RowBox[{"outlist", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", 
                    RowBox[{"{", "2", "}"}]}], "]"}], "<>", "\"\<,\>\"", "<>", 
                   RowBox[{"StringTake", "[", 
                    RowBox[{
                    RowBox[{"outlist", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", 
                    RowBox[{"{", "3", "}"}]}], "]"}], "<>", "\"\<}\>\""}]}], 
                 ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Length", "[", 
                  RowBox[{"StringPosition", "[", 
                   RowBox[{
                    RowBox[{"outlist", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", "\"\<E33\>\""}], 
                   "]"}], "]"}], ">", "0"}], ",", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"outlist", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "=", 
                  RowBox[{"\"\<\\ov{\>\"", "<>", 
                   RowBox[{"StringTake", "[", 
                    RowBox[{
                    RowBox[{"outlist", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", 
                    RowBox[{"{", "2", "}"}]}], "]"}], "<>", "\"\<,\>\"", "<>", 
                   RowBox[{"StringTake", "[", 
                    RowBox[{
                    RowBox[{"outlist", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", 
                    RowBox[{"{", "3", "}"}]}], "]"}], "<>", "\"\<}\>\"", 
                   "<>", "\"\<\\\\bigcirc \>\""}]}], ";"}], 
                "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"outlist", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "=", 
                  RowBox[{
                   RowBox[{"outlist", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "<>", "\"\<\\op \>\""}]}],
                  ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
            "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
           RowBox[{"outstring", "=", 
            RowBox[{"StringJoin", "[", "outlist", "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"PositiveDefiniteMatrixQ", "[", 
               RowBox[{"-", 
                RowBox[{"adj", "[", "thelist", "]"}]}], "]"}], "&&", 
              RowBox[{
               RowBox[{"Count", "[", 
                RowBox[{
                 RowBox[{"Flatten", "[", 
                  RowBox[{"conflist", ",", "1"}], "]"}], ",", "thelist"}], 
                "]"}], "\[Equal]", "0"}], "&&", 
              RowBox[{
               RowBox[{"Count", "[", 
                RowBox[{
                 RowBox[{"Flatten", "[", 
                  RowBox[{"conflist", ",", "1"}], "]"}], ",", 
                 RowBox[{"Reverse", "[", "thelist", "]"}]}], "]"}], 
               "\[Equal]", "0"}]}], ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"conflist", "=", 
               RowBox[{"Append", "[", 
                RowBox[{"conflist", ",", 
                 RowBox[{"{", 
                  RowBox[{"thelist", ",", "outstring"}], "}"}]}], "]"}]}], 
              ";", "\[IndentingNewLine]", 
              RowBox[{"(*", 
               RowBox[{
                RowBox[{"Print", "[", 
                 RowBox[{
                 "\"\< \\\\begin{equation} \>\"", "<>", "outstring", "<>", 
                  " ", "\"\< \\end{equation}\>\""}], "]"}], ";"}], "*)"}], 
              "\[IndentingNewLine]", 
              RowBox[{"WriteString", "[", 
               RowBox[{"file", ",", 
                RowBox[{
                "\"\< \\\\begin{equation} \>\"", "<>", "outstring", "<>", 
                 " ", "\"\< \\end{equation}\>\"", "<>", "\"\<\\n\>\""}]}], 
               "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
         "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
     ";", "\[IndentingNewLine]", "conflist"}], "\[IndentingNewLine]", ")"}]}],
   "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fullconformalends", "[", 
   RowBox[{"list_", ",", "stringlist_"}], "]"}], ":=", "\[IndentingNewLine]", 
  
  RowBox[{"(", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Off", "[", 
     RowBox[{"Syntax", "::", "stresc"}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"conflist", "=", 
     RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"leftnode", "=", 
     RowBox[{"list", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"rightnode", "=", 
     RowBox[{"list", "[", 
      RowBox[{"[", 
       RowBox[{"-", "1"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"leftconfmatlist", "=", 
     RowBox[{"Llist", "[", "leftnode", "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"leftconfmatstringlist", "=", 
     RowBox[{"Lstringlist", "[", "leftnode", "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"rightconfmatlist", "=", 
     RowBox[{"Rlist", "[", "rightnode", "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"rightconfmatstringlist", "=", 
     RowBox[{"Rstringlist", "[", "rightnode", "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"ap", "=", "1"}], ",", 
      RowBox[{"ap", "\[LessEqual]", 
       RowBox[{"Length", "[", "leftconfmatlist", "]"}]}], ",", 
      RowBox[{"ap", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"!", 
          RowBox[{"PositiveDefiniteMatrixQ", "[", 
           RowBox[{"-", 
            RowBox[{"adj", "[", 
             RowBox[{"Join", "[", 
              RowBox[{
               RowBox[{"leftconfmatlist", "[", 
                RowBox[{"[", 
                 RowBox[{"ap", ",", "1"}], "]"}], "]"}], ",", "list"}], "]"}],
              "]"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Continue", "[", "]"}], ";"}]}], "]"}], ";", 
       RowBox[{"(*", 
        RowBox[{"Otherwise", ",", " ", 
         RowBox[{
         "we", " ", "know", " ", "that", " ", "there", " ", "is", " ", "at", 
          " ", "least", " ", "one", " ", "allowed", " ", "with", " ", "this", 
          " ", "conformal", " ", "matter", " ", "on", " ", "the", " ", 
          RowBox[{"left", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"ba", "=", "1"}], ",", 
         RowBox[{"ba", "\[LessEqual]", 
          RowBox[{"Length", "[", "rightconfmatlist", "]"}]}], ",", 
         RowBox[{"ba", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"ap", "==", "ba", "\[Equal]", "0"}], ",", 
             RowBox[{
              RowBox[{"Continue", "[", "]"}], 
              RowBox[{"(*", 
               RowBox[{"Already", " ", "covered"}], "*)"}], ";"}]}], "]"}], 
           ";"}], "*)"}], "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"inlist", "=", "list"}], ";", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"inlist", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "=", 
           RowBox[{
            RowBox[{"list", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "+", 
            RowBox[{"leftconfmatlist", "[", 
             RowBox[{"[", 
              RowBox[{"ap", ",", "2"}], "]"}], "]"}]}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"inlist", "[", 
            RowBox[{"[", 
             RowBox[{"-", "1"}], "]"}], "]"}], "=", 
           RowBox[{
            RowBox[{"list", "[", 
             RowBox[{"[", 
              RowBox[{"-", "1"}], "]"}], "]"}], "+", 
            RowBox[{"rightconfmatlist", "[", 
             RowBox[{"[", 
              RowBox[{"ba", ",", "1"}], "]"}], "]"}]}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"thelist", "=", 
           RowBox[{"Join", "[", 
            RowBox[{
             RowBox[{"leftconfmatlist", "[", 
              RowBox[{"[", 
               RowBox[{"ap", ",", "1"}], "]"}], "]"}], ",", "inlist", ",", 
             RowBox[{"rightconfmatlist", "[", 
              RowBox[{"[", 
               RowBox[{"ba", ",", "2"}], "]"}], "]"}]}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"outlist", "=", "stringlist"}], ";", "\[IndentingNewLine]", 
          
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"i", "=", "1"}], ",", 
            RowBox[{"i", "\[LessEqual]", 
             RowBox[{
              RowBox[{"Length", "[", "outlist", "]"}], "-", "1"}]}], ",", 
            RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Length", "[", 
                   RowBox[{"StringPosition", "[", 
                    RowBox[{
                    RowBox[{"outlist", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", "+", "1"}], "]"}], "]"}], ",", "\"\<C\>\""}],
                     "]"}], "]"}], ">", "0"}], "||", 
                 RowBox[{
                  RowBox[{"Length", "[", 
                   RowBox[{"StringPosition", "[", 
                    RowBox[{
                    RowBox[{"outlist", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", "+", "1"}], "]"}], "]"}], ",", 
                    "\"\<E33\>\""}], "]"}], "]"}], ">", "0"}]}], ")"}], ",", 
               RowBox[{
                RowBox[{"Continue", "[", "]"}], ";"}]}], "]"}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"Length", "[", 
                 RowBox[{"StringPosition", "[", 
                  RowBox[{
                   RowBox[{"outlist", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", "\"\<C\>\""}], "]"}],
                  "]"}], ">", "0"}], ",", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{
                 RowBox[{"outlist", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "=", 
                 RowBox[{"\"\<\\ov{\>\"", "<>", 
                  RowBox[{"StringTake", "[", 
                   RowBox[{
                    RowBox[{"outlist", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", 
                    RowBox[{"{", "2", "}"}]}], "]"}], "<>", "\"\<,\>\"", "<>", 
                  RowBox[{"StringTake", "[", 
                   RowBox[{
                    RowBox[{"outlist", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", 
                    RowBox[{"{", "3", "}"}]}], "]"}], "<>", "\"\<}\>\""}]}], 
                ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"Length", "[", 
                 RowBox[{"StringPosition", "[", 
                  RowBox[{
                   RowBox[{"outlist", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", "\"\<E33\>\""}], 
                  "]"}], "]"}], ">", "0"}], ",", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{
                 RowBox[{"outlist", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "=", 
                 RowBox[{"\"\<\\ov{\>\"", "<>", 
                  RowBox[{"StringTake", "[", 
                   RowBox[{
                    RowBox[{"outlist", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", 
                    RowBox[{"{", "2", "}"}]}], "]"}], "<>", "\"\<,\>\"", "<>", 
                  RowBox[{"StringTake", "[", 
                   RowBox[{
                    RowBox[{"outlist", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", 
                    RowBox[{"{", "3", "}"}]}], "]"}], "<>", "\"\<}\>\"", 
                  "<>", "\"\<\\\\bigcirc \>\""}]}], ";"}], 
               "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{
                 RowBox[{"outlist", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "=", 
                 RowBox[{
                  RowBox[{"outlist", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "<>", "\"\<\\op \>\""}]}], 
                ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
           "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"outstring", "=", 
           RowBox[{"StringJoin", "[", "outlist", "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"outstring", "=", "outstring"}], ";", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"PositiveDefiniteMatrixQ", "[", 
             RowBox[{"-", 
              RowBox[{"adj", "[", "thelist", "]"}]}], "]"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"conflist", "=", 
              RowBox[{"Append", "[", 
               RowBox[{"conflist", ",", "outstring"}], "]"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"(*", 
              RowBox[{
               RowBox[{"Print", "[", 
                RowBox[{
                "\"\< \\\\begin{equation} \>\"", "<>", "outstring", "<>", 
                 " ", "\"\< \\end{equation}\>\""}], "]"}], ";"}], "*)"}], 
             "\[IndentingNewLine]", 
             RowBox[{"WriteString", "[", 
              RowBox[{"file", ",", 
               RowBox[{
               "\"\< \\\\begin{equation} \>\"", "<>", "outstring", "<>", " ", 
                "\"\< \\end{equation}\>\"", "<>", "\"\<\\n\>\""}]}], "]"}], 
             ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
        "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
    ";", "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    "conflist"}], "\[IndentingNewLine]", ")"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fullconformalends2", "[", 
    RowBox[{"list_", ",", "stringlist_"}], "]"}], ":=", "\[IndentingNewLine]", 
   RowBox[{"(", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Off", "[", 
      RowBox[{"Syntax", "::", "stresc"}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"conflist", "=", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"!", 
        RowBox[{"PositiveDefiniteMatrixQ", "[", 
         RowBox[{"-", 
          RowBox[{"adj", "[", 
           RowBox[{"Join", "[", 
            RowBox[{"leftlink", ",", "list", ",", "rightlink"}], "]"}], 
           "]"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Return", "[", 
         RowBox[{"{", "}"}], "]"}], ";"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"l2", "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", "leftlink", "]"}], "<", "2"}], ",", "0", ",", 
        
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Depth", "[", 
            RowBox[{"leftlink", "[", 
             RowBox[{"[", 
              RowBox[{"-", "2"}], "]"}], "]"}], "]"}], "\[Equal]", "1"}], ",", 
          RowBox[{"leftlink", "[", 
           RowBox[{"[", 
            RowBox[{"-", "2"}], "]"}], "]"}], ",", 
          RowBox[{"leftlink", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"-", "2"}], ",", "1"}], "]"}], "]"}]}], "]"}]}], "]"}]}],
      ";", "\[IndentingNewLine]", 
     RowBox[{"l3", "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", "leftlink", "]"}], "<", "3"}], ",", 
        "\[IndentingNewLine]", "0", ",", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Depth", "[", 
            RowBox[{"leftlink", "[", 
             RowBox[{"[", 
              RowBox[{"-", "2"}], "]"}], "]"}], "]"}], "\[Equal]", "1"}], ",",
           "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Depth", "[", 
              RowBox[{"leftlink", "[", 
               RowBox[{"[", 
                RowBox[{"-", "3"}], "]"}], "]"}], "]"}], "\[Equal]", "1"}], 
            ",", "\[IndentingNewLine]", 
            RowBox[{"leftlink", "[", 
             RowBox[{"[", 
              RowBox[{"-", "3"}], "]"}], "]"}], ",", "\[IndentingNewLine]", 
            RowBox[{"leftlink", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"-", "3"}], ",", "1"}], "]"}], "]"}]}], 
           "\[IndentingNewLine]", "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"Max", "[", 
           RowBox[{
            RowBox[{"leftlink", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"-", "2"}], ",", "2"}], "]"}], "]"}], ",", 
            RowBox[{"leftlink", "[", 
             RowBox[{"[", 
              RowBox[{"-", "3"}], "]"}], "]"}]}], "]"}]}], 
         "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"r2", "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", "rightlink", "]"}], "<", "2"}], ",", "0", ",", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Depth", "[", 
            RowBox[{"rightlink", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "]"}], "\[Equal]", "1"}], ",", 
          RowBox[{"rightlink", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ",", 
          RowBox[{"rightlink", "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", "1"}], "]"}], "]"}]}], "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"r3", "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", "rightlink", "]"}], "<", "3"}], ",", 
        "\[IndentingNewLine]", "0", ",", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Depth", "[", 
            RowBox[{"rightlink", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "]"}], "\[Equal]", "1"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Depth", "[", 
              RowBox[{"rightlink", "[", 
               RowBox[{"[", "3", "]"}], "]"}], "]"}], "\[Equal]", "1"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{"rightlink", "[", 
             RowBox[{"[", "3", "]"}], "]"}], ",", "\[IndentingNewLine]", 
            RowBox[{"rightlink", "[", 
             RowBox[{"[", 
              RowBox[{"3", ",", "1"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
           "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"Max", "[", 
           RowBox[{
            RowBox[{"rightlink", "[", 
             RowBox[{"[", 
              RowBox[{"2", ",", "2"}], "]"}], "]"}], ",", 
            RowBox[{"rightlink", "[", 
             RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}], "\[IndentingNewLine]",
          "]"}]}], "\[IndentingNewLine]", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"list", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ">", "4"}], "&&", 
        RowBox[{"l2", "\[Equal]", "3"}], "&&", 
        RowBox[{"l3", "\[Equal]", "2"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Return", "[", 
         RowBox[{"{", "}"}], "]"}], ";"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"list", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ">", "6"}], "&&", 
        RowBox[{"l2", "\[Equal]", "3"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Return", "[", 
         RowBox[{"{", "}"}], "]"}], ";"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"list", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ">", "8"}], "&&", 
        RowBox[{"l2", "\[Equal]", "2"}], "&&", 
        RowBox[{"l3", "\[Equal]", "3"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Return", "[", 
         RowBox[{"{", "}"}], "]"}], ";"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"list", "[", 
          RowBox[{"[", 
           RowBox[{"-", "1"}], "]"}], "]"}], ">", "4"}], "&&", 
        RowBox[{"r2", "\[Equal]", "3"}], "&&", 
        RowBox[{"r3", "\[Equal]", "2"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Return", "[", 
         RowBox[{"{", "}"}], "]"}], ";"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"list", "[", 
          RowBox[{"[", 
           RowBox[{"-", "1"}], "]"}], "]"}], ">", "6"}], "&&", 
        RowBox[{"r2", "\[Equal]", "3"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Return", "[", 
         RowBox[{"{", "}"}], "]"}], ";"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"list", "[", 
          RowBox[{"[", 
           RowBox[{"-", "1"}], "]"}], "]"}], ">", "8"}], "&&", 
        RowBox[{"r2", "\[Equal]", "2"}], "&&", 
        RowBox[{"r3", "\[Equal]", "3"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Return", "[", 
         RowBox[{"{", "}"}], "]"}], ";"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"Now", ",", " ", 
       RowBox[{
       "we", " ", "know", " ", "that", " ", "it", " ", "is", " ", 
        "acceptable"}]}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"conflist", "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Join", "[", 
         RowBox[{"leftlink", ",", "list", ",", "rightlink"}], "]"}], ",", 
        RowBox[{"Select", "[", 
         RowBox[{
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{"{", "leftconfmatstring", "}"}], ",", "stringlist", ",", 
            RowBox[{"{", "rightconfmatstring", "}"}]}], "]"}], ",", 
          RowBox[{
           RowBox[{"#", "\[NotEqual]", "\"\<\>\""}], "&"}]}], "]"}]}], 
       "}"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     "conflist"}], "\[IndentingNewLine]", ")"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fullconformalends2reverse", "[", 
   RowBox[{"list_", ",", "stringlist_"}], "]"}], ":=", "\[IndentingNewLine]", 
  
  RowBox[{"(", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Off", "[", 
     RowBox[{"Syntax", "::", "stresc"}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"conflist", "=", 
     RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"!", 
       RowBox[{"PositiveDefiniteMatrixQ", "[", 
        RowBox[{"-", 
         RowBox[{"adj", "[", 
          RowBox[{"Join", "[", 
           RowBox[{"leftlink", ",", 
            RowBox[{"Reverse", "[", "list", "]"}], ",", "rightlink"}], "]"}], 
          "]"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Return", "[", 
        RowBox[{"{", "}"}], "]"}], ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"l2", "=", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", "leftlink", "]"}], "<", "2"}], ",", "0", ",", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Depth", "[", 
           RowBox[{"leftlink", "[", 
            RowBox[{"[", 
             RowBox[{"-", "2"}], "]"}], "]"}], "]"}], "\[Equal]", "1"}], ",", 
         
         RowBox[{"leftlink", "[", 
          RowBox[{"[", 
           RowBox[{"-", "2"}], "]"}], "]"}], ",", 
         RowBox[{"leftlink", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"-", "2"}], ",", "1"}], "]"}], "]"}]}], "]"}]}], "]"}]}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{"l3", "=", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", "leftlink", "]"}], "<", "3"}], ",", 
       "\[IndentingNewLine]", "0", ",", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Depth", "[", 
           RowBox[{"leftlink", "[", 
            RowBox[{"[", 
             RowBox[{"-", "2"}], "]"}], "]"}], "]"}], "\[Equal]", "1"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Depth", "[", 
             RowBox[{"leftlink", "[", 
              RowBox[{"[", 
               RowBox[{"-", "3"}], "]"}], "]"}], "]"}], "\[Equal]", "1"}], 
           ",", "\[IndentingNewLine]", 
           RowBox[{"leftlink", "[", 
            RowBox[{"[", 
             RowBox[{"-", "3"}], "]"}], "]"}], ",", "\[IndentingNewLine]", 
           RowBox[{"leftlink", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"-", "3"}], ",", "1"}], "]"}], "]"}]}], 
          "\[IndentingNewLine]", "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{"Max", "[", 
          RowBox[{
           RowBox[{"leftlink", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"-", "2"}], ",", "2"}], "]"}], "]"}], ",", 
           RowBox[{"leftlink", "[", 
            RowBox[{"[", 
             RowBox[{"-", "3"}], "]"}], "]"}]}], "]"}]}], 
        "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"r2", "=", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", "rightlink", "]"}], "<", "2"}], ",", "0", ",", 
       
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Depth", "[", 
           RowBox[{"rightlink", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "]"}], "\[Equal]", "1"}], ",", 
         RowBox[{"rightlink", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", 
         RowBox[{"rightlink", "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", "1"}], "]"}], "]"}]}], "]"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"r3", "=", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", "rightlink", "]"}], "<", "3"}], ",", 
       "\[IndentingNewLine]", "0", ",", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Depth", "[", 
           RowBox[{"rightlink", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "]"}], "\[Equal]", "1"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Depth", "[", 
             RowBox[{"rightlink", "[", 
              RowBox[{"[", "3", "]"}], "]"}], "]"}], "\[Equal]", "1"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"rightlink", "[", 
            RowBox[{"[", "3", "]"}], "]"}], ",", "\[IndentingNewLine]", 
           RowBox[{"rightlink", "[", 
            RowBox[{"[", 
             RowBox[{"3", ",", "1"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
          "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{"Max", "[", 
          RowBox[{
           RowBox[{"rightlink", "[", 
            RowBox[{"[", 
             RowBox[{"2", ",", "2"}], "]"}], "]"}], ",", 
           RowBox[{"rightlink", "[", 
            RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
        "]"}]}], "\[IndentingNewLine]", "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"list", "[", 
         RowBox[{"[", 
          RowBox[{"-", "1"}], "]"}], "]"}], ">", "4"}], "&&", 
       RowBox[{"l2", "\[Equal]", "3"}], "&&", 
       RowBox[{"l3", "\[Equal]", "2"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Return", "[", 
        RowBox[{"{", "}"}], "]"}], ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"list", "[", 
         RowBox[{"[", 
          RowBox[{"-", "1"}], "]"}], "]"}], ">", "6"}], "&&", 
       RowBox[{"l2", "\[Equal]", "3"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Return", "[", 
        RowBox[{"{", "}"}], "]"}], ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"list", "[", 
         RowBox[{"[", 
          RowBox[{"-", "1"}], "]"}], "]"}], ">", "8"}], "&&", 
       RowBox[{"l2", "\[Equal]", "2"}], "&&", 
       RowBox[{"l3", "\[Equal]", "3"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Return", "[", 
        RowBox[{"{", "}"}], "]"}], ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"list", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ">", "4"}], "&&", 
       RowBox[{"r2", "\[Equal]", "3"}], "&&", 
       RowBox[{"r3", "\[Equal]", "2"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Return", "[", 
        RowBox[{"{", "}"}], "]"}], ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"list", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ">", "6"}], "&&", 
       RowBox[{"r2", "\[Equal]", "3"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Return", "[", 
        RowBox[{"{", "}"}], "]"}], ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"list", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ">", "8"}], "&&", 
       RowBox[{"r2", "\[Equal]", "2"}], "&&", 
       RowBox[{"r3", "\[Equal]", "3"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Return", "[", 
        RowBox[{"{", "}"}], "]"}], ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{"Now", ",", " ", 
      RowBox[{
      "we", " ", "know", " ", "that", " ", "it", " ", "is", " ", 
       "acceptable"}]}], "*)"}], "\[IndentingNewLine]", 
    RowBox[{"conflist", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Join", "[", 
        RowBox[{"leftlink", ",", 
         RowBox[{"Reverse", "[", "list", "]"}], ",", "rightlink"}], "]"}], 
       ",", 
       RowBox[{"Select", "[", 
        RowBox[{
         RowBox[{"Join", "[", 
          RowBox[{
           RowBox[{"{", "leftconfmatstring", "}"}], ",", 
           RowBox[{"Reverse", "[", "stringlist", "]"}], ",", 
           RowBox[{"{", "rightconfmatstring", "}"}]}], "]"}], ",", 
         RowBox[{
          RowBox[{"#", "\[NotEqual]", "\"\<\>\""}], "&"}]}], "]"}]}], "}"}]}],
     ";", "\[IndentingNewLine]", "\[IndentingNewLine]", "conflist"}], 
   "\[IndentingNewLine]", ")"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"fullconformalends", "[", 
    RowBox[{
     RowBox[{"convertedlist", "[", 
      RowBox[{"[", 
       RowBox[{"102", ",", "1"}], "]"}], "]"}], ",", 
     RowBox[{"convertedstringlist", "[", 
      RowBox[{"[", 
       RowBox[{"102", ",", "1"}], "]"}], "]"}]}], "]"}], "*)"}]}]}], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10005.},
 CellChangeTimes->{{3.6229918950912743`*^9, 3.622991897057008*^9}, {
   3.6234942676966457`*^9, 3.623494427297916*^9}, 3.623494462481369*^9, {
   3.6234950147761593`*^9, 3.623495036559587*^9}, {3.6234950732999563`*^9, 
   3.6234951145873632`*^9}, {3.6234951639735613`*^9, 3.623495298090918*^9}, {
   3.6234953451969357`*^9, 3.623495483829027*^9}, {3.6234955152797203`*^9, 
   3.623495650695904*^9}, {3.623495701998501*^9, 3.623495753029632*^9}, {
   3.623495854031934*^9, 3.6234958541188927`*^9}, {3.6234959101073933`*^9, 
   3.623495933441269*^9}, {3.623496065205516*^9, 3.623496066684444*^9}, {
   3.623496108697192*^9, 3.623496148545999*^9}, {3.623496221307482*^9, 
   3.6234963327588367`*^9}, {3.623496369014181*^9, 3.62349641215018*^9}, {
   3.623496652993864*^9, 3.623496653304533*^9}, {3.623496701595869*^9, 
   3.623496735923842*^9}, {3.6234967900357227`*^9, 3.623496804354183*^9}, {
   3.623496840855012*^9, 3.623497084896304*^9}, {3.623497147883493*^9, 
   3.623497148519648*^9}, {3.6234971864587803`*^9, 3.6234971955963907`*^9}, {
   3.623497240771236*^9, 3.623497296253209*^9}, {3.6234974035766172`*^9, 
   3.623497422825899*^9}, {3.6234974931313562`*^9, 3.6234975070964947`*^9}, 
   3.623497540512753*^9, {3.6234979141021214`*^9, 3.623497951139091*^9}, {
   3.623497993766635*^9, 3.623497997207528*^9}, {3.6234980399121017`*^9, 
   3.623498043632237*^9}, {3.623498074551408*^9, 3.62349807755713*^9}, {
   3.623498176408052*^9, 3.62349818945546*^9}, {3.623498222872102*^9, 
   3.623498229471142*^9}, {3.6234983126013813`*^9, 3.62349832975778*^9}, {
   3.6234990064205236`*^9, 3.6234991655092497`*^9}, {3.623499200147809*^9, 
   3.623499245794572*^9}, {3.623499472469618*^9, 3.623499601200706*^9}, {
   3.623499733911228*^9, 3.623499832268714*^9}, {3.6234998688640957`*^9, 
   3.623499870829464*^9}, {3.6234999153512506`*^9, 3.623499939284956*^9}, {
   3.623535554847488*^9, 3.623535674286199*^9}, {3.623535825846899*^9, 
   3.6235358877293167`*^9}, {3.623536020691339*^9, 3.623536039566409*^9}, {
   3.623536071732126*^9, 3.6235360843557673`*^9}, {3.623536124283094*^9, 
   3.623536261414221*^9}, {3.623536301993287*^9, 3.623536349079239*^9}, {
   3.623536389192128*^9, 3.623536431597343*^9}, {3.623536476025097*^9, 
   3.6235364983831778`*^9}, {3.6235365734379597`*^9, 3.623536643610524*^9}, {
   3.623536779683577*^9, 3.6235368185795507`*^9}, {3.623536905321445*^9, 
   3.623536910111862*^9}, {3.623537176377198*^9, 3.62353734804075*^9}, {
   3.6235374359120417`*^9, 3.623537452704623*^9}, {3.6235374837054663`*^9, 
   3.623537491363676*^9}, {3.62353770842939*^9, 3.623537712483799*^9}, {
   3.6235377537097692`*^9, 3.623537790601469*^9}, {3.6235378643922243`*^9, 
   3.623537864502696*^9}, {3.623537912125499*^9, 3.623537937559545*^9}, {
   3.623538041612609*^9, 3.623538042226609*^9}, {3.6235382008783073`*^9, 
   3.623538321346404*^9}, {3.62353836218368*^9, 3.62353836881961*^9}, {
   3.623538421111392*^9, 3.6235384246670427`*^9}, {3.6235384733422203`*^9, 
   3.6235384985153503`*^9}, {3.623538951269347*^9, 3.623539008488235*^9}, {
   3.623539384956633*^9, 3.623539398953473*^9}, {3.623539435975317*^9, 
   3.62353946564659*^9}, {3.623539602047117*^9, 3.6235396366049547`*^9}, {
   3.623539677743278*^9, 3.6235396778921547`*^9}, {3.623539715084689*^9, 
   3.623539718153104*^9}, {3.6235397570337667`*^9, 3.623539764081061*^9}, {
   3.623540100999107*^9, 3.6235401034533463`*^9}, {3.623540139843617*^9, 
   3.6235401514687033`*^9}, {3.623540183358479*^9, 3.623540215711844*^9}, {
   3.6235402581130953`*^9, 3.623540289660659*^9}, {3.623540372714137*^9, 
   3.623540476244731*^9}, {3.623540510467856*^9, 3.6235405655204268`*^9}, 
   3.623541923975504*^9, {3.623541963085758*^9, 3.623541963200307*^9}, {
   3.623541998285533*^9, 3.623542023937052*^9}, {3.62354215237249*^9, 
   3.623542153766204*^9}, {3.623542248919661*^9, 3.623542299227961*^9}, {
   3.623542349495936*^9, 3.623542370852969*^9}, {3.6235424182509823`*^9, 
   3.62354241836261*^9}, {3.623542467471608*^9, 3.62354246758634*^9}, {
   3.623586479432866*^9, 3.623586590106921*^9}, {3.623586630045315*^9, 
   3.623586857702739*^9}, {3.6235869036009283`*^9, 3.6235870014905767`*^9}, {
   3.6235871005681343`*^9, 3.623587126306732*^9}, {3.623591248797654*^9, 
   3.62359138568067*^9}, {3.623591467202161*^9, 3.62359162355513*^9}, {
   3.623591667414052*^9, 3.623591689730558*^9}, {3.623591740550393*^9, 
   3.623591884702963*^9}, {3.623592016083267*^9, 3.6235920378261843`*^9}, {
   3.623592088544587*^9, 3.6235921442537603`*^9}, {3.623592228411911*^9, 
   3.623592266890378*^9}, {3.623592319639113*^9, 3.6235923197352743`*^9}, {
   3.623592376315816*^9, 3.6235924367210693`*^9}, {3.623592468317832*^9, 
   3.623592468475127*^9}, {3.6235925133183193`*^9, 3.623592532480503*^9}, {
   3.6235928144661694`*^9, 3.623592846816436*^9}, {3.6235929088823433`*^9, 
   3.6235929090584707`*^9}, {3.6235932606752377`*^9, 
   3.6235932665600147`*^9}, {3.6235937424862022`*^9, 3.623593778258986*^9}, {
   3.6235938430464478`*^9, 3.6235938536621*^9}, {3.623593974271184*^9, 
   3.6235940280963173`*^9}, {3.6235942140213623`*^9, 3.623594214268012*^9}, {
   3.623594421302041*^9, 3.623594476368325*^9}, {3.623594735018284*^9, 
   3.623594868767219*^9}, {3.62359496165734*^9, 3.623595220784339*^9}, {
   3.623595254601054*^9, 3.623595286654118*^9}, {3.6235954631941423`*^9, 
   3.623595700787962*^9}, {3.62359620922556*^9, 3.623596222713835*^9}, {
   3.6235964685782127`*^9, 3.623596626825678*^9}, {3.623596835076737*^9, 
   3.6235968411712914`*^9}, {3.623596923476028*^9, 3.6235969274984694`*^9}, {
   3.623597028420094*^9, 3.623597034529697*^9}, {3.623601445233513*^9, 
   3.623601499347454*^9}, {3.623601532083131*^9, 3.623601561725054*^9}, {
   3.6236017431798687`*^9, 3.623601797272953*^9}, {3.623601828430444*^9, 
   3.623601878221719*^9}, {3.623601916383657*^9, 3.623601927864348*^9}, {
   3.623607763888886*^9, 3.623607839345038*^9}, {3.6236080882751093`*^9, 
   3.623608088424007*^9}, {3.623608219799635*^9, 3.623608219916773*^9}, {
   3.623608267308861*^9, 3.623608267450748*^9}, {3.62360833122775*^9, 
   3.623608389403517*^9}, {3.6236084446846247`*^9, 3.623608489287881*^9}, {
   3.6236096427555513`*^9, 3.623609644612488*^9}, {3.623609747740788*^9, 
   3.623609781913575*^9}, {3.623610330836762*^9, 3.623610777958621*^9}, {
   3.623610856679789*^9, 3.62361085679276*^9}, {3.623610947525731*^9, 
   3.623610947670526*^9}, {3.623611099611918*^9, 3.6236112816497993`*^9}, {
   3.6236113220458527`*^9, 3.623611322213085*^9}, {3.623611398316766*^9, 
   3.623611424492407*^9}, {3.623611487302009*^9, 3.6236116971077747`*^9}, {
   3.623611730140623*^9, 3.62361183439176*^9}, {3.62361189855427*^9, 
   3.623611898669342*^9}, {3.623611965754099*^9, 3.623612001654129*^9}, {
   3.6236121963300247`*^9, 3.6236122915189734`*^9}, {3.623612324261217*^9, 
   3.6236123277519617`*^9}, {3.623612372846653*^9, 3.623612377453549*^9}, {
   3.623612473266252*^9, 3.623612564430621*^9}, {3.623612599490988*^9, 
   3.6236126084421062`*^9}, {3.623612671266479*^9, 3.6236126920553713`*^9}, {
   3.623612754553219*^9, 3.623612762932337*^9}, {3.623613366772006*^9, 
   3.623613367922247*^9}, {3.6236138784918613`*^9, 3.6236140041357183`*^9}, {
   3.623614056545156*^9, 3.623614059442315*^9}, {3.623614111048369*^9, 
   3.62361413698802*^9}, {3.6236142236782923`*^9, 3.623614248174576*^9}, {
   3.623614303569153*^9, 3.6236143037131987`*^9}, {3.623614718723382*^9, 
   3.623614730767662*^9}, {3.623615136165064*^9, 3.623615144506198*^9}, {
   3.6236659881830683`*^9, 3.623666140563197*^9}, {3.623666267829482*^9, 
   3.6236662984295473`*^9}, {3.623666328927021*^9, 3.623666453874957*^9}, {
   3.6236668246328583`*^9, 3.623666838001816*^9}, {3.6236673395158157`*^9, 
   3.623667365736515*^9}, {3.6236673970094147`*^9, 3.62366749662853*^9}, {
   3.623667700757558*^9, 3.6236678653394814`*^9}, {3.623667910807831*^9, 
   3.6236679110118237`*^9}, {3.623668066191909*^9, 3.623668069567333*^9}, {
   3.623668155485656*^9, 3.623668243041465*^9}, {3.623668287938092*^9, 
   3.6236684512561617`*^9}, {3.623668509223291*^9, 3.623668604653014*^9}, {
   3.623669192855754*^9, 3.623669213196547*^9}, {3.623669486626512*^9, 
   3.623669515515325*^9}, {3.623669555154375*^9, 3.6236697340518007`*^9}, {
   3.623669770351185*^9, 3.623669774785606*^9}, {3.623669894775934*^9, 
   3.6236699076607122`*^9}, {3.6236699695499363`*^9, 3.623669999025075*^9}, {
   3.623670512919527*^9, 3.623670588111147*^9}, {3.6236706354014797`*^9, 
   3.623670641993744*^9}, {3.623670745631806*^9, 3.6236709431477633`*^9}, {
   3.6236714005350657`*^9, 3.6236714320416517`*^9}, {3.6236715030390463`*^9, 
   3.623671550094599*^9}, {3.623671598685103*^9, 3.62367162397696*^9}, {
   3.623671814574609*^9, 3.623671841053447*^9}, {3.623671910728004*^9, 
   3.623671922915386*^9}, {3.62367198837778*^9, 3.623671988559628*^9}, {
   3.623751018229185*^9, 3.6237511394279737`*^9}, {3.623751484890685*^9, 
   3.623751617571733*^9}, 3.6237516709277773`*^9, {3.6237517036656113`*^9, 
   3.6237517756649647`*^9}, {3.623751825629374*^9, 3.623751827813407*^9}, {
   3.623751917436296*^9, 3.623751932709341*^9}, {3.623752066775754*^9, 
   3.623752068776175*^9}, {3.6237521190636873`*^9, 3.6237522502169333`*^9}, {
   3.623752303841501*^9, 3.623752312752204*^9}, {3.6237523454487534`*^9, 
   3.6237524330864267`*^9}, {3.623752696204862*^9, 3.623752882194282*^9}, {
   3.623752994976158*^9, 3.623753057822279*^9}, {3.623753263030716*^9, 
   3.62375345112362*^9}, {3.6237534965292187`*^9, 3.623753552336515*^9}, {
   3.623753598904295*^9, 3.623753872974853*^9}, {3.623753919469574*^9, 
   3.623753943558118*^9}, {3.623753974573073*^9, 3.6237540125716753`*^9}, {
   3.623754136851652*^9, 3.6237541607862186`*^9}, {3.623754218829541*^9, 
   3.623754225303226*^9}, {3.6237542849834137`*^9, 3.6237542866086617`*^9}, {
   3.6237543432004023`*^9, 3.623754347945622*^9}, {3.623754485621743*^9, 
   3.623754600469008*^9}, {3.6237546535967293`*^9, 3.623754742570425*^9}, {
   3.623754879553175*^9, 3.6237549054573603`*^9}, {3.62375494777179*^9, 
   3.6237550132254467`*^9}, {3.623755049458192*^9, 3.62375521298168*^9}, {
   3.6237552566014137`*^9, 3.623755301459506*^9}, {3.623755340978142*^9, 
   3.6237555491997957`*^9}, {3.62375588599619*^9, 3.62375595749505*^9}, 
   3.6237560865365*^9, {3.623756135353773*^9, 3.623756136160831*^9}, {
   3.6237561870863457`*^9, 3.623756272323995*^9}, {3.623756309562673*^9, 
   3.62375636353028*^9}, {3.623756424511239*^9, 3.62375659505464*^9}, {
   3.623756626135453*^9, 3.6237566459182367`*^9}, {3.623756676375267*^9, 
   3.623756708372911*^9}, {3.623756750603366*^9, 3.623756782909416*^9}, {
   3.623756853969733*^9, 3.623756872093739*^9}, {3.623757123706464*^9, 
   3.623757184540307*^9}, {3.623757289133237*^9, 3.623757380123946*^9}, {
   3.623757748663838*^9, 3.623757824392346*^9}, {3.623757894538259*^9, 
   3.623757897507489*^9}, {3.623757934113804*^9, 3.6237579464518223`*^9}, {
   3.623757976568034*^9, 3.6237579989693527`*^9}, {3.623758098491658*^9, 
   3.6237581874800053`*^9}, {3.623758773985188*^9, 3.623758774319337*^9}, 
   3.623876446002246*^9, {3.623876484926087*^9, 3.623876485745799*^9}, {
   3.623876517024822*^9, 3.6238765322735*^9}, 3.6238765890165997`*^9, {
   3.623876637855618*^9, 3.6238766624077682`*^9}, {3.6238767784700613`*^9, 
   3.623876796593843*^9}, {3.623876916113908*^9, 3.623876925660605*^9}, {
   3.623877177868266*^9, 3.623877189480145*^9}, {3.623877225604641*^9, 
   3.6238773157436323`*^9}, {3.623877349025683*^9, 3.623877377206986*^9}, {
   3.6238774427641068`*^9, 3.623877449907444*^9}, {3.623877488555118*^9, 
   3.6238775418825407`*^9}, {3.6238776621016903`*^9, 
   3.6238776639963493`*^9}, {3.623877705805172*^9, 3.623877752749234*^9}, {
   3.623877857737825*^9, 3.623877857903721*^9}, {3.62387803406135*^9, 
   3.6238780342406054`*^9}, {3.6238782399961853`*^9, 3.623878248578453*^9}, {
   3.6238783756627903`*^9, 3.6238783758315973`*^9}, {3.623878408058692*^9, 
   3.6238784163278627`*^9}, {3.623878653802062*^9, 3.623878677967613*^9}, {
   3.6238787551572523`*^9, 3.623878772599217*^9}, {3.623878901532834*^9, 
   3.623878924371428*^9}, {3.623879059145335*^9, 3.6238790593207903`*^9}, {
   3.623879093058961*^9, 3.623879167830749*^9}, {3.623879216779502*^9, 
   3.623879263224828*^9}, {3.6238794050052643`*^9, 3.623879418552452*^9}, {
   3.623879498633774*^9, 3.623879512197753*^9}, {3.623879554836898*^9, 
   3.6238795580769377`*^9}, {3.623879633957553*^9, 3.623879634125737*^9}, {
   3.623879674690186*^9, 3.623879679212017*^9}, {3.623879711077581*^9, 
   3.623879788601358*^9}, {3.623879826018546*^9, 3.6238798683623466`*^9}, {
   3.623879964734079*^9, 3.62387998437462*^9}, {3.623880017428584*^9, 
   3.6238800449467783`*^9}, {3.62388019422314*^9, 3.623880223642795*^9}, {
   3.623880313887402*^9, 3.623880370355033*^9}, {3.6238804577324963`*^9, 
   3.623880470872438*^9}, {3.623880506941188*^9, 3.6238805240821657`*^9}, {
   3.6238805773059196`*^9, 3.623880577477715*^9}, {3.6238806287848597`*^9, 
   3.6238807447363567`*^9}, {3.6238807782424393`*^9, 
   3.6238808179446707`*^9}, {3.623880864686681*^9, 3.623880912003357*^9}, {
   3.6238809737444677`*^9, 3.623881009682064*^9}, {3.623881085010549*^9, 
   3.6238811455177813`*^9}, {3.623881192962968*^9, 3.62388119925898*^9}, {
   3.623881245537408*^9, 3.6238812564445267`*^9}, {3.623881289403632*^9, 
   3.6238812895643253`*^9}, {3.623881373301597*^9, 3.623881408202854*^9}, {
   3.623881447298139*^9, 3.6238814799150553`*^9}, {3.623881517012236*^9, 
   3.623881517181677*^9}, {3.6238817021032124`*^9, 3.623881738268321*^9}, {
   3.623882195325571*^9, 3.6238821954848213`*^9}, {3.623882339819154*^9, 
   3.6238823399875393`*^9}, {3.62388259767257*^9, 3.623882679165165*^9}, {
   3.623882932542614*^9, 3.623882960356708*^9}, {3.623882993897895*^9, 
   3.623883033501843*^9}, {3.623883070785453*^9, 3.623883249498521*^9}, {
   3.623883369343609*^9, 3.623883371370529*^9}, {3.623883414661049*^9, 
   3.623883471094705*^9}, {3.6238835104628267`*^9, 3.623883585873186*^9}, {
   3.623883679152685*^9, 3.623883698880653*^9}, {3.6238837366413507`*^9, 
   3.623883747809648*^9}, {3.623883909031723*^9, 3.623883937147191*^9}, {
   3.6238839994743013`*^9, 3.623884045784985*^9}, {3.6238840793654413`*^9, 
   3.623884151589966*^9}, {3.623884214970881*^9, 3.623884280443036*^9}, {
   3.623884334333996*^9, 3.6238844703210917`*^9}, {3.623884509463032*^9, 
   3.623884642627746*^9}, {3.6238847669789553`*^9, 3.623884767151042*^9}, {
   3.623884821686347*^9, 3.6238848273792686`*^9}, {3.623884870476035*^9, 
   3.6238849832135687`*^9}, {3.623885079321154*^9, 3.623885184672696*^9}, {
   3.6238852708740883`*^9, 3.623885290728178*^9}, {3.623885326612302*^9, 
   3.623885326793393*^9}, {3.623925534286606*^9, 3.623925649225584*^9}, {
   3.623925714066547*^9, 3.6239257596475887`*^9}, {3.623925828438225*^9, 
   3.623925834339171*^9}, {3.623925943071155*^9, 3.6239259932258387`*^9}, {
   3.6239260518663893`*^9, 3.623926114076126*^9}, {3.623926264392301*^9, 
   3.6239263107624197`*^9}, {3.6239264103704147`*^9, 3.623926424314847*^9}, {
   3.623926462539308*^9, 3.623926502190123*^9}, {3.623926536141616*^9, 
   3.6239266014078217`*^9}, {3.6239266425233917`*^9, 3.623926678690332*^9}, {
   3.623926957707295*^9, 3.623926970443481*^9}, {3.623927141869138*^9, 
   3.623927178960784*^9}, {3.623927215990151*^9, 3.623927223722146*^9}, {
   3.6239272576865*^9, 3.623927257852408*^9}, {3.623927416046215*^9, 
   3.623927429855075*^9}, {3.623927557580991*^9, 3.623927611210908*^9}, {
   3.6239276811300898`*^9, 3.623927731608575*^9}, {3.623927772508503*^9, 
   3.62392777901505*^9}, {3.6239278103782263`*^9, 3.6239278642505913`*^9}, {
   3.6239279430356207`*^9, 3.6239279431991253`*^9}, {3.623927990624943*^9, 
   3.6239280603939943`*^9}, {3.623928157876624*^9, 3.62392816567233*^9}, {
   3.623928393366417*^9, 3.623928400349616*^9}, {3.623928436162014*^9, 
   3.623928488041798*^9}, {3.6239285840364532`*^9, 3.6239285842085323`*^9}, {
   3.623928636359626*^9, 3.6239286393666058`*^9}, {3.6239287218304768`*^9, 
   3.623928742214438*^9}, {3.623928861083311*^9, 3.623928969234817*^9}, {
   3.623929006057644*^9, 3.62392903940156*^9}, {3.623929140824533*^9, 
   3.623929308641138*^9}, {3.623929347464427*^9, 3.623929357523939*^9}, {
   3.623929390396244*^9, 3.623929512006851*^9}, {3.6239295530645742`*^9, 
   3.623929605553461*^9}, {3.6239296364192457`*^9, 3.623929792411126*^9}, {
   3.6239298235824966`*^9, 3.62392988965279*^9}, {3.623930111516015*^9, 
   3.623930146252133*^9}, {3.623930217633091*^9, 3.623930229985868*^9}, {
   3.623930271396926*^9, 3.623930292145261*^9}, {3.623930341724588*^9, 
   3.623930417769895*^9}, {3.62393070389301*^9, 3.623930762148252*^9}, {
   3.623930861326996*^9, 3.623930882072413*^9}, {3.623930992269994*^9, 
   3.6239310258777657`*^9}, {3.623945309258325*^9, 3.623945337503346*^9}, {
   3.6239453852220383`*^9, 3.623945385381584*^9}, {3.623945657114694*^9, 
   3.623945730297909*^9}, {3.623945800560408*^9, 3.6239459004200497`*^9}, {
   3.623945932916252*^9, 3.623945960521976*^9}, {3.623946003960685*^9, 
   3.623946051735839*^9}, {3.6239461204849873`*^9, 3.6239461529800253`*^9}, {
   3.623946219500321*^9, 3.62394622028723*^9}, {3.623946364662764*^9, 
   3.623946461764641*^9}, {3.623946526520356*^9, 3.62394652939791*^9}, {
   3.6239467367136497`*^9, 3.623946756852648*^9}, {3.623946938780826*^9, 
   3.6239469889619493`*^9}, {3.6239471568287983`*^9, 3.623947193960689*^9}, {
   3.623947265228024*^9, 3.623947405577497*^9}, {3.623947438245669*^9, 
   3.623947482134014*^9}, {3.623947548218246*^9, 3.6239476046962976`*^9}, {
   3.6239476452047577`*^9, 3.623947787935948*^9}, {3.6239478570421753`*^9, 
   3.623947892109931*^9}, {3.623948040981942*^9, 3.623948110036276*^9}, {
   3.62394814397925*^9, 3.623948204491124*^9}, {3.623948298618387*^9, 
   3.62394830350721*^9}, {3.623948595143221*^9, 3.6239485981283607`*^9}, {
   3.623948724243593*^9, 3.6239487802823544`*^9}, {3.623948831353747*^9, 
   3.6239489338104887`*^9}, {3.6239489776444063`*^9, 
   3.6239490315384502`*^9}, {3.6239490867377367`*^9, 3.623949143469408*^9}, {
   3.623949184790942*^9, 3.6239491939760723`*^9}, {3.623949553775251*^9, 
   3.62394956986839*^9}, {3.62394960494114*^9, 3.6239496617149143`*^9}, {
   3.623949706787697*^9, 3.623949727526392*^9}, {3.6239498167564507`*^9, 
   3.6239500590837307`*^9}, {3.62395012034229*^9, 3.6239501866872168`*^9}, {
   3.6239502263849792`*^9, 3.6239502402611513`*^9}, {3.623950285164666*^9, 
   3.6239503112015133`*^9}, {3.6239503775461082`*^9, 3.623950456792458*^9}, {
   3.623950503950397*^9, 3.623950605119475*^9}, {3.623950776946905*^9, 
   3.623950812481103*^9}, {3.623956024837137*^9, 3.6239560434626293`*^9}, {
   3.6239562506981564`*^9, 3.6239562728621483`*^9}, {3.623956549300826*^9, 
   3.62395654946397*^9}, {3.623956585387289*^9, 3.623956589420249*^9}, {
   3.623956623120013*^9, 3.623956669644125*^9}, {3.623956739578744*^9, 
   3.6239567418015757`*^9}, {3.6239567947837*^9, 3.623956794957397*^9}, {
   3.623956872451067*^9, 3.6239568882149677`*^9}, {3.623957053426339*^9, 
   3.623957067722424*^9}, {3.62395712648044*^9, 3.623957168729656*^9}, {
   3.6239572048082523`*^9, 3.623957219229754*^9}, {3.623957295970632*^9, 
   3.6239574091838818`*^9}, {3.62395744379276*^9, 3.623957480916491*^9}, {
   3.623957518955265*^9, 3.6239575245130167`*^9}, {3.6239575824487*^9, 
   3.623957623662651*^9}, {3.623957655189715*^9, 3.623957710413509*^9}, {
   3.623957783672473*^9, 3.6239577863694477`*^9}, {3.62395782019951*^9, 
   3.623957851665656*^9}, {3.623957883476274*^9, 3.623957978347796*^9}, {
   3.623958071744183*^9, 3.623958096743807*^9}, {3.623958668658999*^9, 
   3.623958681573827*^9}, {3.623958721411023*^9, 3.623958775256177*^9}, {
   3.623958878531231*^9, 3.623958903182661*^9}, {3.623958942717309*^9, 
   3.623959025986493*^9}, {3.623959064841007*^9, 3.623959119458639*^9}, {
   3.623959190448718*^9, 3.623959328653537*^9}, {3.623959361177847*^9, 
   3.623959411099037*^9}, {3.6239594727130623`*^9, 3.623959474177024*^9}, {
   3.623959534640197*^9, 3.623959542524969*^9}, {3.623959616766425*^9, 
   3.623959636913115*^9}, {3.62395975225217*^9, 3.623959789866221*^9}, {
   3.623959840255353*^9, 3.623959875173931*^9}, {3.623959945462639*^9, 
   3.623960041512113*^9}, {3.623960130326085*^9, 3.623960357110229*^9}, {
   3.62396043571659*^9, 3.623960469682548*^9}, {3.6240159220713778`*^9, 
   3.624015922205812*^9}, {3.6240161669943*^9, 3.62401641798919*^9}, {
   3.624016469693159*^9, 3.624016495643202*^9}, {3.624016586047999*^9, 
   3.624016687554455*^9}, {3.6240167644536047`*^9, 3.624016777228421*^9}, {
   3.6240168091681232`*^9, 3.6240168093685427`*^9}, {3.6240168429026623`*^9, 
   3.624017113602048*^9}, {3.624017159546514*^9, 3.62401722626719*^9}, {
   3.624017314538563*^9, 3.62401732596381*^9}, {3.62401736302424*^9, 
   3.6240173932529488`*^9}, {3.624017440544217*^9, 3.6240175422390337`*^9}, {
   3.624017576411261*^9, 3.624017641402869*^9}, {3.6240177268703203`*^9, 
   3.624017885744025*^9}, {3.62401794538615*^9, 3.624018287668103*^9}, {
   3.6240183300976467`*^9, 3.62401851340142*^9}, {3.624018564943242*^9, 
   3.624018756342411*^9}, {3.624018794013649*^9, 3.624018807688361*^9}, {
   3.6240188812847*^9, 3.624018907685102*^9}, {3.6240190565287313`*^9, 
   3.6240190735068407`*^9}, {3.6240191736725073`*^9, 
   3.6240192659566517`*^9}, {3.624019296287406*^9, 3.624019316453265*^9}, {
   3.624019362091969*^9, 3.6240194160776663`*^9}, {3.624019482485942*^9, 
   3.624019501600041*^9}, {3.62401953803582*^9, 3.624019716511241*^9}, {
   3.6240197498789663`*^9, 3.624019765427416*^9}, {3.624019804658367*^9, 
   3.624019896077735*^9}, {3.624020000714718*^9, 3.624020052084358*^9}, {
   3.624020143951413*^9, 3.6240202058322372`*^9}, {3.6240202379120693`*^9, 
   3.6240203992632427`*^9}, {3.624020507430126*^9, 3.624020517169533*^9}, {
   3.6240205890562897`*^9, 3.624020944298864*^9}, {3.624021047984577*^9, 
   3.624021121328405*^9}, {3.624021156706397*^9, 3.6240212867580442`*^9}, {
   3.624021701402481*^9, 3.624021725771824*^9}, {3.624021961666945*^9, 
   3.624022071231689*^9}, {3.624022105142762*^9, 3.62402223364434*^9}, {
   3.624022320349607*^9, 3.624022509901382*^9}, {3.6240225888260593`*^9, 
   3.624022686704405*^9}, {3.624022720396076*^9, 3.624022723095231*^9}, {
   3.6240278515501223`*^9, 3.624028355730163*^9}, {3.624028412338664*^9, 
   3.624028438178194*^9}, {3.624028730546895*^9, 3.624028915004654*^9}, {
   3.6240289519088182`*^9, 3.6240290239444427`*^9}, {3.6240290804825783`*^9, 
   3.624029117375966*^9}, {3.6240292101076*^9, 3.6240296149376593`*^9}, {
   3.624029660202148*^9, 3.624029690158691*^9}, {3.624029729781828*^9, 
   3.6240298838395147`*^9}, {3.624029961651062*^9, 3.624030017887088*^9}, {
   3.6240300671005983`*^9, 3.624030098028317*^9}, {3.624030137644684*^9, 
   3.6240301536110373`*^9}, {3.62403019928846*^9, 3.624030632648484*^9}, {
   3.624030685743425*^9, 3.624030690784791*^9}, {3.6240307548176394`*^9, 
   3.624030951594738*^9}, {3.624030988323838*^9, 3.624031163957806*^9}, {
   3.624031267756819*^9, 3.624031348323979*^9}, {3.6240313851998034`*^9, 
   3.6240314134751987`*^9}, {3.624031626133458*^9, 3.62403178827789*^9}, {
   3.6240318528813143`*^9, 3.624031998551512*^9}, {3.6240325468707*^9, 
   3.624032571076849*^9}, {3.624190996866325*^9, 3.624191331823799*^9}, {
   3.6241913898566008`*^9, 3.6241917094613333`*^9}, {3.624191838632352*^9, 
   3.624191839345209*^9}, {3.6241919842754927`*^9, 3.624192102283712*^9}, {
   3.624192161238755*^9, 3.6241921629699802`*^9}, {3.624192206440604*^9, 
   3.62419227423497*^9}, {3.624192326487731*^9, 3.6241923428752832`*^9}, {
   3.624192511058834*^9, 3.624192571878841*^9}, {3.624192607187703*^9, 
   3.624192623535248*^9}, {3.624192906766433*^9, 3.624192914771061*^9}, {
   3.624192964009047*^9, 3.624192974128686*^9}, {3.62419313126296*^9, 
   3.6241931708159313`*^9}, {3.624193201462995*^9, 3.624193300623914*^9}, 
   3.6241937389737377`*^9, {3.624193916835916*^9, 3.624194420373866*^9}, {
   3.624194470936674*^9, 3.624194519729392*^9}, {3.624194559698639*^9, 
   3.6241946232675447`*^9}, {3.624194797826832*^9, 3.6241948036983433`*^9}, {
   3.6241948700082893`*^9, 3.624194929237855*^9}, {3.624194985289714*^9, 
   3.624195106526741*^9}, {3.624195157345241*^9, 3.624195157549446*^9}, {
   3.624203445248184*^9, 3.624203517362733*^9}, {3.62420357817239*^9, 
   3.624203672401067*^9}, {3.624203730725542*^9, 3.624203805711677*^9}, {
   3.624203906333132*^9, 3.624203910920178*^9}, {3.624203971823502*^9, 
   3.6242039829665127`*^9}, {3.6242040423126574`*^9, 
   3.6242040481405478`*^9}, {3.624204088623682*^9, 3.624204106120483*^9}, {
   3.624204294608663*^9, 3.624204378111597*^9}, {3.6242044106162567`*^9, 
   3.6242044672782917`*^9}, {3.624204599589931*^9, 3.6242046053763723`*^9}, {
   3.624204668119162*^9, 3.624204715421664*^9}, 3.624204780375205*^9, {
   3.6242770839463043`*^9, 3.6242770847857637`*^9}, {3.6242771168393803`*^9, 
   3.624277188454747*^9}, {3.62427724434943*^9, 3.624277320345585*^9}, {
   3.6242774770309*^9, 3.6242775342362623`*^9}, {3.624277577040577*^9, 
   3.624277737692507*^9}, {3.6242778338059196`*^9, 3.624277958762148*^9}, {
   3.6242779978335238`*^9, 3.6242780014859657`*^9}, {3.624278035628923*^9, 
   3.624278051136509*^9}, {3.624278108387876*^9, 3.624278150652885*^9}, {
   3.624278243091915*^9, 3.624278258766638*^9}, {3.624278296556632*^9, 
   3.624278405528779*^9}, {3.624278572393989*^9, 3.624278573151743*^9}, {
   3.624279099349902*^9, 3.624279222153496*^9}, {3.624279253838719*^9, 
   3.624279320004212*^9}, 3.624279362131528*^9, {3.624279408001102*^9, 
   3.62427942219385*^9}, {3.624279509233328*^9, 3.62427972230564*^9}, {
   3.624279790229381*^9, 3.6242798402385283`*^9}, {3.6242798732992573`*^9, 
   3.624279873904854*^9}, {3.624279956245248*^9, 3.624280028545805*^9}, {
   3.624280085277953*^9, 3.6242800899692307`*^9}, {3.624281414428022*^9, 
   3.624281438859254*^9}, {3.624281519132262*^9, 3.624281544361272*^9}, {
   3.624281726809013*^9, 3.624281731068984*^9}, {3.6242819415369377`*^9, 
   3.624281942160277*^9}, {3.624282676467589*^9, 3.624282721923975*^9}, {
   3.624283246806468*^9, 3.624283333425065*^9}, {3.624283366786405*^9, 
   3.624283427611422*^9}, {3.6242834675005836`*^9, 3.6242834773363047`*^9}, {
   3.62428358195168*^9, 3.624283651265699*^9}, {3.624284313830739*^9, 
   3.624284318072062*^9}, {3.624284363516777*^9, 3.62428436738698*^9}, {
   3.624284573711402*^9, 3.624284580704833*^9}, {3.624284651897148*^9, 
   3.624284664533208*^9}, {3.624284706923699*^9, 3.624284712969749*^9}, {
   3.624303366860324*^9, 3.6243033831467743`*^9}, {3.6243034173386707`*^9, 
   3.62430341755867*^9}, {3.6243045892397346`*^9, 3.624304643491321*^9}, {
   3.6243047267922688`*^9, 3.624304728903693*^9}, {3.624304776047942*^9, 
   3.6243048031314774`*^9}, {3.624304866011676*^9, 3.624304870295292*^9}, {
   3.624305015658194*^9, 3.6243050322436047`*^9}, 3.624305153670971*^9, {
   3.6243051913690863`*^9, 3.624305197139381*^9}, {3.624305246350595*^9, 
   3.62430525247327*^9}, {3.624305302268833*^9, 3.624305317273128*^9}, {
   3.624305359572175*^9, 3.624305388704082*^9}, {3.624305453131374*^9, 
   3.624305510372477*^9}, 3.6243055535459414`*^9, {3.624305956931158*^9, 
   3.624305960711351*^9}, {3.624480279751403*^9, 3.624480280563962*^9}, {
   3.6246394860843163`*^9, 3.624639486277124*^9}, {3.624639888402854*^9, 
   3.624639957111438*^9}, {3.624640054715919*^9, 3.624640069604672*^9}, {
   3.624640120087384*^9, 3.624640190683681*^9}, {3.624642812043118*^9, 
   3.624642892113332*^9}, {3.624643041133874*^9, 3.6246430616369743`*^9}, {
   3.624643267518311*^9, 3.624643334462612*^9}, {3.62464380252571*^9, 
   3.624643861101956*^9}, {3.6246450040368643`*^9, 3.6246450722885523`*^9}, {
   3.6246451443078737`*^9, 3.6246451453793097`*^9}, {3.624645213875478*^9, 
   3.62464523660406*^9}, {3.624645291473649*^9, 3.624645313929735*^9}, {
   3.624645354788443*^9, 3.6246453580366087`*^9}, {3.6246454304482822`*^9, 
   3.624645431621272*^9}, {3.624645500974112*^9, 3.6246455622644587`*^9}, {
   3.624645747964963*^9, 3.624645796091897*^9}, {3.624645963701736*^9, 
   3.6246459857718697`*^9}, {3.624646085959333*^9, 3.6246460904229517`*^9}, {
   3.6246461320109*^9, 3.624646151623979*^9}, {3.624646200267787*^9, 
   3.624646206658235*^9}, {3.624646265521628*^9, 3.6246462912851133`*^9}, {
   3.624646353543541*^9, 3.624646375212763*^9}, {3.624646422651659*^9, 
   3.624646450908366*^9}, {3.624652527068612*^9, 3.6246525290080957`*^9}, {
   3.624723325843074*^9, 3.624723326478862*^9}, 3.624727320660321*^9, {
   3.6247535365452747`*^9, 3.6247535384177437`*^9}, {3.624753589581925*^9, 
   3.6247536158958883`*^9}, {3.6247536970980988`*^9, 3.624753703343919*^9}, {
   3.6247537571824207`*^9, 3.624753761390437*^9}, {3.624754153694944*^9, 
   3.6247541558849487`*^9}, {3.6247542702622766`*^9, 3.624754275730379*^9}, {
   3.624754305923229*^9, 3.624754394076067*^9}, {3.624754594894503*^9, 
   3.6247545979482813`*^9}, {3.624755555202847*^9, 3.624755756575514*^9}, {
   3.624793493939698*^9, 3.6247935002373953`*^9}, {3.624793560583124*^9, 
   3.624793563942809*^9}, {3.624793645344573*^9, 3.624793663826693*^9}, {
   3.624793707471116*^9, 3.624793756602038*^9}, {3.624793849448505*^9, 
   3.624793910436142*^9}, {3.624793975791318*^9, 3.62479402709186*^9}, {
   3.62479408429918*^9, 3.624794207508613*^9}, {3.624794250147245*^9, 
   3.624794326774281*^9}, {3.624794377398295*^9, 3.6247944927852983`*^9}, {
   3.624795021610366*^9, 3.6247950317518253`*^9}, {3.624795123505865*^9, 
   3.6247951717548933`*^9}, {3.624795219288494*^9, 3.624795320943183*^9}, {
   3.624795413544096*^9, 3.62479553852737*^9}, {3.624795600415213*^9, 
   3.624795615240857*^9}, {3.62479566392388*^9, 3.624795702044112*^9}, {
   3.624795741751992*^9, 3.624795786859207*^9}, {3.624795886202488*^9, 
   3.624795898637293*^9}, {3.624796158181161*^9, 3.624796160466949*^9}, {
   3.624796192736436*^9, 3.624796218390037*^9}, {3.6247964516897984`*^9, 
   3.6247966378842907`*^9}, {3.6247974545398417`*^9, 
   3.6247974569927893`*^9}, {3.6248049480759277`*^9, 3.624804957431079*^9}, {
   3.6248052702262297`*^9, 3.624805270375991*^9}, {3.62480753291934*^9, 
   3.624807534121766*^9}, {3.624807694223008*^9, 3.62480769565069*^9}, 
   3.6248078592695312`*^9, {3.6248079981663637`*^9, 3.624808005288579*^9}, 
   3.624808123622734*^9, {3.624808225661042*^9, 3.624808265844282*^9}, {
   3.62480830691912*^9, 3.624808308675769*^9}, {3.624808766926826*^9, 
   3.624808778211389*^9}, {3.624808859719239*^9, 3.6248088606168003`*^9}, {
   3.624809573126174*^9, 3.6248095999629383`*^9}, {3.624809945612432*^9, 
   3.62480994677687*^9}, {3.624822690900198*^9, 3.62482282932624*^9}, {
   3.624823080873713*^9, 3.62482308640946*^9}, {3.6248231379325237`*^9, 
   3.624823190930032*^9}, {3.624823273053968*^9, 3.624823273246807*^9}, {
   3.6253164910751057`*^9, 3.625316494725649*^9}, {3.62531653773735*^9, 
   3.625316566894411*^9}, 3.625324369949205*^9, 3.625324477700541*^9, {
   3.625324901981002*^9, 3.625324902303084*^9}, 3.625324957841442*^9, {
   3.625325000769549*^9, 3.625325022271453*^9}, {3.625325075757844*^9, 
   3.625325134846743*^9}, {3.625325166383595*^9, 3.62532526293616*^9}, {
   3.6253253249813128`*^9, 3.625325443532317*^9}, {3.6253256428242273`*^9, 
   3.625325660048612*^9}, {3.625325772728354*^9, 3.625325774809498*^9}, {
   3.625325961750675*^9, 3.625325984073344*^9}, {3.6253384471566896`*^9, 
   3.625338452238474*^9}, {3.6253385891423903`*^9, 3.6253385896390133`*^9}, {
   3.6253499700298243`*^9, 3.625349973210969*^9}, {3.625350478230888*^9, 
   3.6253505177577877`*^9}, {3.625350566289153*^9, 3.625350575553318*^9}, {
   3.625350622452777*^9, 3.6253506333053207`*^9}, {3.625358312993478*^9, 
   3.625358315190855*^9}, {3.6253583546629543`*^9, 3.625358449257984*^9}, {
   3.6253585766174192`*^9, 3.625358654800115*^9}, {3.625358729596801*^9, 
   3.6253587437555933`*^9}, {3.62535882986961*^9, 3.62535883487961*^9}, {
   3.625358876181024*^9, 3.625358887635871*^9}, {3.625358926076931*^9, 
   3.625358928172296*^9}, {3.625359008378169*^9, 3.62535901452808*^9}, {
   3.625359079714435*^9, 3.625359137843328*^9}, {3.625359191373427*^9, 
   3.625359230583156*^9}, 3.625359567503039*^9, {3.625395829723782*^9, 
   3.625395889873498*^9}, {3.6253984210818*^9, 3.625398522798102*^9}, {
   3.625398617426486*^9, 3.625398694367667*^9}, {3.625398873755383*^9, 
   3.625398890007698*^9}, {3.625398941986704*^9, 3.625399006489882*^9}, {
   3.625399090522436*^9, 3.625399149860256*^9}, {3.625399208375654*^9, 
   3.625399216482991*^9}, {3.625399258663879*^9, 3.625399265942745*^9}, {
   3.625399327779791*^9, 3.625399349121551*^9}, {3.625399449858651*^9, 
   3.625399513795632*^9}, 3.625399708057048*^9, {3.625400616398052*^9, 
   3.6254006208925457`*^9}, {3.625400671025483*^9, 3.6254006835971823`*^9}, {
   3.625403355023546*^9, 3.625403396951745*^9}, {3.6254035449543333`*^9, 
   3.6254035474747353`*^9}, {3.625417905471236*^9, 3.62541834699701*^9}, {
   3.625418390798501*^9, 3.6254184141652813`*^9}, {3.625418480967927*^9, 
   3.6254186624001083`*^9}, {3.625418717204341*^9, 3.625418722705742*^9}, {
   3.6254187765501833`*^9, 3.625418845120152*^9}, {3.6254188854451427`*^9, 
   3.625418912404207*^9}, {3.6254192831288233`*^9, 3.625419287059246*^9}, {
   3.625419336104802*^9, 3.625419348463937*^9}, {3.625419381361216*^9, 
   3.6254194034088917`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Process the .txt file that contains the list of all the unprimed bases \
without side links.\
\>", "Text",
 CellGroupingRules->{GroupTogetherGrouping, 10006.},
 CellChangeTimes->{{3.625324495664445*^9, 3.62532455619696*^9}, {
  3.625324591598461*^9, 3.6253246124927187`*^9}, {3.625359581001225*^9, 
  3.625359608981783*^9}}],

Cell[BoxData[{
 RowBox[{"Off", "[", 
  RowBox[{"Syntax", "::", "stresc"}], "]"}], "\n", 
 RowBox[{
  RowBox[{"input", "=", 
   RowBox[{"Import", "[", "\"\<DE_Bases.txt\>\"", "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"newlinenumbers", "=", 
   RowBox[{
    RowBox[{"Transpose", "[", 
     RowBox[{"StringPosition", "[", 
      RowBox[{"input", ",", "\"\<\\n\>\""}], "]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"linelist", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"StringTake", "[", 
      RowBox[{"input", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"newlinenumbers", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "+", "1"}], ",", 
         RowBox[{
          RowBox[{"newlinenumbers", "[", 
           RowBox[{"[", 
            RowBox[{"i", "+", "1"}], "]"}], "]"}], "-", "1"}]}], "}"}]}], 
      "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{
        RowBox[{"Length", "[", "newlinenumbers", "]"}], "-", "1"}]}], "}"}]}],
     "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"equationlines", "=", 
   RowBox[{"Select", "[", 
    RowBox[{"linelist", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"StringPosition", "[", 
            RowBox[{"#", ",", "\"\<^n\>\""}], "]"}], "]"}], "\[NotEqual]", 
          "0"}], "||", 
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"StringPosition", "[", 
            RowBox[{"#", ",", "\"\<bigcirc\>\""}], "]"}], "]"}], 
          "\[NotEqual]", "0"}], "||", 
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"StringPosition", "[", 
            RowBox[{"#", ",", "\"\<\\op\>\""}], "]"}], "]"}], "\[NotEqual]", 
          "0"}]}], ")"}], "&&", 
       RowBox[{
        RowBox[{"Length", "[", 
         RowBox[{"StringPosition", "[", 
          RowBox[{"#", ",", "\"\<newcommand\>\""}], "]"}], "]"}], "==", "0"}],
        "&&", 
       RowBox[{
        RowBox[{"Length", "[", 
         RowBox[{"StringPosition", "[", 
          RowBox[{"#", ",", "\"\<therefore\>\""}], "]"}], "]"}], "==", 
        "0"}]}], "&"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"equationlineswithE7orE8", "=", 
   RowBox[{"Select", "[", 
    RowBox[{"equationlines", ",", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", 
         RowBox[{"StringPosition", "[", 
          RowBox[{"#", ",", "\"\<E_7\>\""}], "]"}], "]"}], "!=", "0"}], "||", 
       
       RowBox[{
        RowBox[{"Length", "[", 
         RowBox[{"StringPosition", "[", 
          RowBox[{"#", ",", "\"\<E_8\>\""}], "]"}], "]"}], "!=", "0"}]}], 
      "&"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"equationlineswithoutellipses", "=", 
   RowBox[{"Select", "[", 
    RowBox[{"equationlines", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"Length", "[", 
        RowBox[{"StringPosition", "[", 
         RowBox[{"#", ",", "\"\<..\>\""}], "]"}], "]"}], "==", "0"}], "&"}]}],
     "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"equationlineswithellipses", "=", 
   RowBox[{"Select", "[", 
    RowBox[{"equationlines", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"Length", "[", 
        RowBox[{"StringPosition", "[", 
         RowBox[{"#", ",", "\"\<..\>\""}], "]"}], "]"}], "!=", "0"}], "&"}]}],
     "]"}]}], ";"}]}], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10006.},
 CellChangeTimes->{{3.625338802458374*^9, 3.6253388024653273`*^9}, {
  3.625359581001355*^9, 3.625359608981923*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"convertedlist", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"k", "=", "1"}], ",", 
    RowBox[{"k", "\[LessEqual]", 
     RowBox[{"Length", "[", "equationlines", "]"}]}], ",", 
    RowBox[{"k", "++"}], ",", "\n", 
    RowBox[{
     RowBox[{"string", "=", 
      RowBox[{"equationlines", "[", 
       RowBox[{"[", "k", "]"}], "]"}]}], ";", "\n", 
     RowBox[{"workinglist", "=", 
      RowBox[{"Table", "[", 
       RowBox[{"0", ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"StringLength", "[", "string", "]"}]}], "}"}]}], "]"}]}], 
     ";", "\n", 
     RowBox[{"E7pos", "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", 
          RowBox[{"StringPosition", "[", 
           RowBox[{"string", ",", "\"\<E_7\>\""}], "]"}], "]"}], 
         "\[NotEqual]", "0"}], ",", 
        RowBox[{
         RowBox[{"Transpose", "[", 
          RowBox[{"StringPosition", "[", 
           RowBox[{"string", ",", "\"\<E_7\>\""}], "]"}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}], ",", 
        RowBox[{"{", "}"}]}], "]"}]}], ";", "\n", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i", "=", "1"}], ",", 
       RowBox[{"i", "\[LessEqual]", 
        RowBox[{"Length", "[", "E7pos", "]"}]}], ",", 
       RowBox[{"i", "++"}], ",", 
       RowBox[{
        RowBox[{"workinglist", "[", 
         RowBox[{"[", 
          RowBox[{"E7pos", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}], "=", "8"}]}], "]"}], 
     ";", "\n", 
     RowBox[{"E8pos", "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", 
          RowBox[{"StringPosition", "[", 
           RowBox[{"string", ",", "\"\<E_8\>\""}], "]"}], "]"}], 
         "\[NotEqual]", "0"}], ",", 
        RowBox[{
         RowBox[{"Transpose", "[", 
          RowBox[{"StringPosition", "[", 
           RowBox[{"string", ",", "\"\<E_8\>\""}], "]"}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}], ",", 
        RowBox[{"{", "}"}]}], "]"}]}], ";", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i", "=", "1"}], ",", 
       RowBox[{"i", "\[LessEqual]", 
        RowBox[{"Length", "[", "E8pos", "]"}]}], ",", 
       RowBox[{"i", "++"}], ",", 
       RowBox[{
        RowBox[{"workinglist", "[", 
         RowBox[{"[", 
          RowBox[{"E8pos", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}], "=", "12"}]}], "]"}],
      ";", "\n", 
     RowBox[{"SUpos", "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", 
          RowBox[{"StringPosition", "[", 
           RowBox[{"string", ",", "\"\<SU\>\""}], "]"}], "]"}], "\[NotEqual]",
          "0"}], ",", 
        RowBox[{
         RowBox[{"Transpose", "[", 
          RowBox[{"StringPosition", "[", 
           RowBox[{"string", ",", "\"\<SU\>\""}], "]"}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}], ",", 
        RowBox[{"{", "}"}]}], "]"}]}], ";", "\n", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i", "=", "1"}], ",", 
       RowBox[{"i", "\[LessEqual]", 
        RowBox[{"Length", "[", "SUpos", "]"}]}], ",", 
       RowBox[{"i", "++"}], ",", 
       RowBox[{
        RowBox[{"workinglist", "[", 
         RowBox[{"[", 
          RowBox[{"SUpos", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}], "=", "2"}]}], "]"}], 
     ";", "\n", 
     RowBox[{"SOpos", "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", 
          RowBox[{"StringPosition", "[", 
           RowBox[{"string", ",", "\"\<D\>\""}], "]"}], "]"}], "\[NotEqual]", 
         "0"}], ",", 
        RowBox[{
         RowBox[{"Transpose", "[", 
          RowBox[{"StringPosition", "[", 
           RowBox[{"string", ",", "\"\<D\>\""}], "]"}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}], ",", 
        RowBox[{"{", "}"}]}], "]"}]}], ";", "\n", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i", "=", "1"}], ",", 
       RowBox[{"i", "\[LessEqual]", 
        RowBox[{"Length", "[", "SOpos", "]"}]}], ",", 
       RowBox[{"i", "++"}], ",", 
       RowBox[{
        RowBox[{"workinglist", "[", 
         RowBox[{"[", 
          RowBox[{"SOpos", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}], "=", "4"}]}], "]"}], 
     ";", "\n", 
     RowBox[{"E6pos", "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", 
          RowBox[{"StringPosition", "[", 
           RowBox[{"string", ",", "\"\<E_6\>\""}], "]"}], "]"}], 
         "\[NotEqual]", "0"}], ",", 
        RowBox[{
         RowBox[{"Transpose", "[", 
          RowBox[{"StringPosition", "[", 
           RowBox[{"string", ",", "\"\<E_6\>\""}], "]"}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}], ",", 
        RowBox[{"{", "}"}]}], "]"}]}], ";", "\n", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i", "=", "1"}], ",", 
       RowBox[{"i", "\[LessEqual]", 
        RowBox[{"Length", "[", "E6pos", "]"}]}], ",", 
       RowBox[{"i", "++"}], ",", 
       RowBox[{
        RowBox[{"workinglist", "[", 
         RowBox[{"[", 
          RowBox[{"E6pos", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}], "=", "6"}]}], "]"}], 
     ";", "\n", 
     RowBox[{"F4pos", "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", 
          RowBox[{"StringPosition", "[", 
           RowBox[{"string", ",", "\"\<F_4\>\""}], "]"}], "]"}], 
         "\[NotEqual]", "0"}], ",", 
        RowBox[{
         RowBox[{"Transpose", "[", 
          RowBox[{"StringPosition", "[", 
           RowBox[{"string", ",", "\"\<F_4\>\""}], "]"}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}], ",", 
        RowBox[{"{", "}"}]}], "]"}]}], ";", "\n", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i", "=", "1"}], ",", 
       RowBox[{"i", "\[LessEqual]", 
        RowBox[{"Length", "[", "F4pos", "]"}]}], ",", 
       RowBox[{"i", "++"}], ",", 
       RowBox[{
        RowBox[{"workinglist", "[", 
         RowBox[{"[", 
          RowBox[{"F4pos", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}], "=", "5"}]}], "]"}], 
     ";", "\n", 
     RowBox[{"oversetpos", "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", 
          RowBox[{"StringPosition", "[", 
           RowBox[{"string", ",", "\"\<overset{\>\""}], "]"}], "]"}], 
         "\[NotEqual]", "0"}], ",", 
        RowBox[{
         RowBox[{"Transpose", "[", 
          RowBox[{"StringPosition", "[", 
           RowBox[{"string", ",", "\"\<overset{\>\""}], "]"}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}], ",", 
        RowBox[{"{", "}"}]}], "]"}]}], ";", "\n", 
     RowBox[{"bigcircpos", "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", 
          RowBox[{"StringPosition", "[", 
           RowBox[{"string", ",", "\"\<bigcirc\>\""}], "]"}], "]"}], 
         "\[NotEqual]", "0"}], ",", 
        RowBox[{
         RowBox[{"Transpose", "[", 
          RowBox[{"StringPosition", "[", 
           RowBox[{"string", ",", "\"\<bigcirc\>\""}], "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"{", "}"}]}], "]"}]}], ";", "\n", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i", "=", "1"}], ",", 
       RowBox[{"i", "\[LessEqual]", 
        RowBox[{"Length", "[", "oversetpos", "]"}]}], ",", 
       RowBox[{"i", "++"}], ",", "\n", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"StringTake", "[", 
            RowBox[{"string", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"oversetpos", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "+", "6"}], "}"}]}], "]"}], 
           "\[Equal]", "\"\<b\>\""}], ",", "\n", 
          RowBox[{
           RowBox[{
            RowBox[{"workinglist", "[", 
             RowBox[{"[", 
              RowBox[{"oversetpos", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}], "=", 
            RowBox[{"\"\<E\>\"", "<>", 
             RowBox[{"StringTake", "[", 
              RowBox[{"string", ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"oversetpos", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "+", "1"}], "}"}]}], "]"}], 
             "<>", 
             RowBox[{"StringTake", "[", 
              RowBox[{"string", ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"oversetpos", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "+", "3"}], "}"}]}], 
              "]"}]}]}], ";"}], " ", 
          RowBox[{"(*", 
           RowBox[{
            RowBox[{"I", ".", "e", ".", " ", "this"}], " ", "is", " ", "an", 
            " ", "E33", " ", "rather", " ", "than", " ", "a", " ", "C33"}], 
           "*)"}], "\n", ",", "\n", 
          RowBox[{
           RowBox[{
            RowBox[{"workinglist", "[", 
             RowBox[{"[", 
              RowBox[{"oversetpos", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}], "=", 
            RowBox[{"\"\<C\>\"", "<>", 
             RowBox[{"StringTake", "[", 
              RowBox[{"string", ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"oversetpos", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "+", "1"}], "}"}]}], "]"}], 
             "<>", 
             RowBox[{"StringTake", "[", 
              RowBox[{"string", ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"oversetpos", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "+", "3"}], "}"}]}], 
              "]"}]}]}], ";"}]}], "\n", "]"}], ";"}]}], "\n", "]"}], ";", 
     "\n", 
     RowBox[{"ovpos", "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", 
          RowBox[{"StringPosition", "[", 
           RowBox[{"string", ",", "\"\<ov{\>\""}], "]"}], "]"}], 
         "\[NotEqual]", "0"}], ",", 
        RowBox[{
         RowBox[{"Transpose", "[", 
          RowBox[{"StringPosition", "[", 
           RowBox[{"string", ",", "\"\<ov{\>\""}], "]"}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}], ",", 
        RowBox[{"{", "}"}]}], "]"}]}], ";", "\n", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i", "=", "1"}], ",", 
       RowBox[{"i", "\[LessEqual]", 
        RowBox[{"Length", "[", "ovpos", "]"}]}], ",", 
       RowBox[{"i", "++"}], ",", "\n", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"StringTake", "[", 
            RowBox[{"string", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"ovpos", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "+", "6"}], "}"}]}], "]"}], 
           "\[Equal]", "\"\<b\>\""}], ",", "\n", 
          RowBox[{
           RowBox[{
            RowBox[{"workinglist", "[", 
             RowBox[{"[", 
              RowBox[{"ovpos", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}], "=", 
            RowBox[{"\"\<E\>\"", "<>", 
             RowBox[{"StringTake", "[", 
              RowBox[{"string", ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"ovpos", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "+", "1"}], "}"}]}], "]"}], 
             "<>", 
             RowBox[{"StringTake", "[", 
              RowBox[{"string", ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"ovpos", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "+", "3"}], "}"}]}], 
              "]"}]}]}], ";"}], "\n", ",", "\n", 
          RowBox[{
           RowBox[{
            RowBox[{"workinglist", "[", 
             RowBox[{"[", 
              RowBox[{"ovpos", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}], "=", 
            RowBox[{"\"\<C\>\"", "<>", 
             RowBox[{"StringTake", "[", 
              RowBox[{"string", ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"ovpos", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "+", "1"}], "}"}]}], "]"}], 
             "<>", 
             RowBox[{"StringTake", "[", 
              RowBox[{"string", ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"ovpos", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "+", "3"}], "}"}]}], 
              "]"}]}]}], ";"}]}], "\n", "]"}], ";"}]}], "\n", "]"}], ";", 
     "\n", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i", "=", "1"}], ",", 
       RowBox[{"i", "\[LessEqual]", 
        RowBox[{"Length", "[", "F4pos", "]"}]}], ",", 
       RowBox[{"i", "++"}], ",", 
       RowBox[{
        RowBox[{"workinglist", "[", 
         RowBox[{"[", 
          RowBox[{"F4pos", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}], "=", "5"}]}], "]"}], 
     ";", "\n", 
     RowBox[{"ellipsespos", "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", 
          RowBox[{"StringPosition", "[", 
           RowBox[{"string", ",", "\"\<..\>\""}], "]"}], "]"}], "\[NotEqual]",
          "0"}], ",", 
        RowBox[{
         RowBox[{"Transpose", "[", 
          RowBox[{"StringPosition", "[", 
           RowBox[{"string", ",", "\"\<..\>\""}], "]"}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}], ",", 
        RowBox[{"{", "}"}]}], "]"}]}], ";", "\n", 
     RowBox[{"commapos", "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", 
          RowBox[{"StringPosition", "[", 
           RowBox[{"string", ",", "\"\<,\>\""}], "]"}], "]"}], "\[NotEqual]", 
         "0"}], ",", 
        RowBox[{
         RowBox[{"Transpose", "[", 
          RowBox[{"StringPosition", "[", 
           RowBox[{"string", ",", "\"\<,\>\""}], "]"}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}], ",", 
        RowBox[{"{", "}"}]}], "]"}]}], ";", "\n", 
     RowBox[{"npos", "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", 
          RowBox[{"StringPosition", "[", 
           RowBox[{"string", ",", "\"\<n\>\""}], "]"}], "]"}], "\[NotEqual]", 
         "0"}], ",", 
        RowBox[{
         RowBox[{"Transpose", "[", 
          RowBox[{"StringPosition", "[", 
           RowBox[{"string", ",", "\"\<n\>\""}], "]"}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}], ",", 
        RowBox[{"{", "}"}]}], "]"}]}], ";", "\n", 
     RowBox[{"carrotpos", "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", 
          RowBox[{"StringPosition", "[", 
           RowBox[{"string", ",", "\"\<^\>\""}], "]"}], "]"}], "\[NotEqual]", 
         "0"}], ",", 
        RowBox[{
         RowBox[{"Transpose", "[", 
          RowBox[{"StringPosition", "[", 
           RowBox[{"string", ",", "\"\<^\>\""}], "]"}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}], ",", 
        RowBox[{"{", "}"}]}], "]"}]}], ";", "\n", "\n", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i", "=", "1"}], ",", 
       RowBox[{"i", "\[LessEqual]", 
        RowBox[{"Length", "[", "carrotpos", "]"}]}], ",", 
       RowBox[{"i", "++"}], ",", "\n", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"StringTake", "[", 
            RowBox[{"string", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"carrotpos", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "+", "1"}], "}"}]}], "]"}], 
           "\[NotEqual]", "\"\<n\>\""}], ",", "\n", 
          RowBox[{
           RowBox[{"workinglist", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"carrotpos", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "-", "1"}], "]"}], "]"}], "=", 
           
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"workinglist", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"carrotpos", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "-", "1"}], "]"}], "]"}], 
             ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", "1", ",", 
               RowBox[{"ToExpression", "[", 
                RowBox[{"StringTake", "[", 
                 RowBox[{"string", ",", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"carrotpos", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "+", "1"}], "}"}]}], 
                 "]"}], "]"}]}], "}"}]}], "]"}]}]}], "]"}], ";"}]}], "]"}], 
     ";", "\n", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", "npos", "]"}], ">", "0"}], ",", "\n", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Length", "[", "ellipsespos", "]"}], "\[Equal]", "0"}], 
          ",", 
          RowBox[{"(*", 
           RowBox[{"Here", ",", " ", 
            RowBox[{
            "we", " ", "know", " ", "we", " ", "have", " ", "a", " ", 
             "finite", " ", "sequence"}]}], "*)"}], "\n", 
          RowBox[{
           RowBox[{"importantcommapos", "=", 
            RowBox[{"Select", "[", 
             RowBox[{"commapos", ",", 
              RowBox[{
               RowBox[{"#", ">", 
                RowBox[{"Max", "[", "npos", "]"}]}], "&"}]}], "]"}]}], ";", 
           "\n", 
           RowBox[{"onetoduplicate", "=", 
            RowBox[{"workinglist", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"npos", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "-", "2"}], "]"}], "]"}]}], 
           ";", "\n", 
           RowBox[{"workinglistlist", "=", 
            RowBox[{"Table", "[", 
             RowBox[{"workinglist", ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "1", ",", 
                RowBox[{
                 RowBox[{"Length", "[", "importantcommapos", "]"}], "+", 
                 "1"}]}], "}"}]}], "]"}]}], ";", "\n", 
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"i", "=", "1"}], ",", 
             RowBox[{"i", "\[LessEqual]", 
              RowBox[{"Length", "[", "workinglistlist", "]"}]}], ",", 
             RowBox[{"i", "++"}], ",", "\n", 
             RowBox[{
              RowBox[{
               RowBox[{"workinglistlist", "[", 
                RowBox[{"[", 
                 RowBox[{"i", ",", 
                  RowBox[{
                   RowBox[{"npos", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "-", "2"}]}], "]"}], 
                "]"}], "=", 
               RowBox[{"Table", "[", 
                RowBox[{"onetoduplicate", ",", 
                 RowBox[{"{", 
                  RowBox[{"j", ",", "1", ",", 
                   RowBox[{
                    RowBox[{"ToExpression", "[", 
                    RowBox[{"StringTake", "[", 
                    RowBox[{"string", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"importantcommapos", "[", 
                    RowBox[{"[", 
                    RowBox[{"-", "1"}], "]"}], "]"}], "+", "1"}], "}"}]}], 
                    "]"}], "]"}], "-", 
                    RowBox[{"Length", "[", "importantcommapos", "]"}], "+", 
                    "i", "-", "1"}]}], "}"}]}], "]"}]}], ";", "\n", 
              RowBox[{
               RowBox[{"workinglistlist", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "=", 
               RowBox[{"Select", "[", 
                RowBox[{
                 RowBox[{"Flatten", "[", 
                  RowBox[{"workinglistlist", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
                 RowBox[{
                  RowBox[{"#", "\[NotEqual]", "0"}], "&"}]}], "]"}]}], 
              ";"}]}], "\n", "]"}], ";"}], "\n", ",", "\n", 
          RowBox[{"(*", 
           RowBox[{"Here", ",", " ", 
            RowBox[{"there", " ", "are", " ", 
             RowBox[{"ellipses", ".", "  ", "So"}]}], ",", " ", 
            RowBox[{
             RowBox[{"we", "'"}], "ll", " ", "do", " ", "the", " ", "first", 
             " ", "infnum", " ", "for", " ", "each"}], ",", 
            RowBox[{
            "and", " ", "hopefully", " ", "that", " ", "gives", " ", "us", 
             " ", "a", " ", "good", " ", 
             RowBox[{"idea", "."}]}]}], "*)"}], "\n", 
          RowBox[{
           RowBox[{"onetoduplicate", "=", 
            RowBox[{"workinglist", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"npos", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "-", "2"}], "]"}], "]"}]}], 
           ";", "\n", 
           RowBox[{"workinglistlist", "=", 
            RowBox[{"Table", "[", 
             RowBox[{"workinglist", ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "1", ",", "infnum"}], "}"}]}], "]"}]}], ";", 
           "\n", 
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"i", "=", "1"}], ",", 
             RowBox[{"i", "\[LessEqual]", 
              RowBox[{"Length", "[", "workinglistlist", "]"}]}], ",", 
             RowBox[{"i", "++"}], ",", "\n", 
             RowBox[{
              RowBox[{
               RowBox[{"workinglistlist", "[", 
                RowBox[{"[", 
                 RowBox[{"i", ",", 
                  RowBox[{
                   RowBox[{"npos", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "-", "2"}]}], "]"}], 
                "]"}], "=", 
               RowBox[{"Table", "[", 
                RowBox[{"onetoduplicate", ",", 
                 RowBox[{"{", 
                  RowBox[{"j", ",", "1", ",", "i"}], "}"}]}], "]"}]}], ";", 
              "\n", 
              RowBox[{
               RowBox[{"workinglistlist", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "=", 
               RowBox[{"Select", "[", 
                RowBox[{
                 RowBox[{"Flatten", "[", 
                  RowBox[{"workinglistlist", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
                 RowBox[{
                  RowBox[{"#", "\[NotEqual]", "0"}], "&"}]}], "]"}]}], 
              ";"}]}], "\n", "]"}], ";"}]}], "\n", "]"}], ";"}], "\n", ",", 
       RowBox[{"(*", 
        RowBox[{"No", " ", 
         RowBox[{"n", "'"}], "s", " ", "here"}], "*)"}], "\n", 
       RowBox[{
        RowBox[{"workinglistlist", "=", 
         RowBox[{"{", 
          RowBox[{"Select", "[", 
           RowBox[{
            RowBox[{"Flatten", "[", "workinglist", "]"}], ",", 
            RowBox[{
             RowBox[{"#", "\[NotEqual]", "0"}], "&"}]}], "]"}], "}"}]}], 
        ";"}]}], "\n", "]"}], ";", "\n", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i", "=", "1"}], ",", 
       RowBox[{"i", "\[LessEqual]", 
        RowBox[{"Length", "[", "workinglistlist", "]"}]}], ",", 
       RowBox[{"i", "++"}], ",", "\n", 
       RowBox[{
        RowBox[{"nodeornot", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Length", "[", 
            RowBox[{"ToExpression", "[", 
             RowBox[{"workinglistlist", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "em"}], "]"}], "]"}], "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"em", ",", "1", ",", 
             RowBox[{"Length", "[", 
              RowBox[{"workinglistlist", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}], ";",
         "\n", 
        RowBox[{"numberofnodes", "=", 
         RowBox[{"Count", "[", 
          RowBox[{"nodeornot", ",", "0"}], "]"}]}], ";", "\n", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"numberofnodes", "\[Equal]", "n"}], ",", 
          RowBox[{
           RowBox[{"convertedlist", "=", 
            RowBox[{"Append", "[", 
             RowBox[{"convertedlist", ",", 
              RowBox[{"workinglistlist", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], ";"}]}], "]"}], 
        ";"}]}], "\n", "]"}], ";", "\n", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"convertedlist", "=", 
        RowBox[{"Append", "[", 
         RowBox[{"convertedlist", ",", "workinglistlist"}], "]"}]}], ";"}], 
      "*)"}], "\n", 
     RowBox[{"convertedstringlist", "=", 
      RowBox[{"convertedlist", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"2", "\[Rule]", "\"\<SU\>\""}], ",", 
         RowBox[{"4", "\[Rule]", "\"\<D\>\""}], ",", 
         RowBox[{"5", "\[Rule]", "\"\<F_4\>\""}], ",", 
         RowBox[{"6", "\[Rule]", "\"\<E_6\>\""}], ",", 
         RowBox[{"8", "\[Rule]", "\"\<E_7\>\""}], ",", 
         RowBox[{"12", "\[Rule]", "\"\<E_8\>\""}]}], "}"}]}]}], ";"}]}], "\n",
    "]"}], ";"}], "\n"}], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10006.},
 CellChangeTimes->{{3.6253387691133423`*^9, 3.6253387916669683`*^9}, {
  3.625350218138158*^9, 3.625350223331806*^9}, {3.625350394430201*^9, 
  3.6253503969974813`*^9}, {3.625359593527861*^9, 3.625359608982018*^9}, {
  3.625359927471333*^9, 3.625359927763192*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Now", ",", " ", 
    RowBox[{
    "we", " ", "have", " ", "to", " ", "add", " ", "in", " ", "the", " ", 
     "necessary", " ", "conformal", " ", "matter"}]}], "*)"}], 
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"i", "=", "1"}], ",", 
     RowBox[{"i", "\[LessEqual]", 
      RowBox[{"Length", "[", "convertedlist", "]"}]}], ",", 
     RowBox[{"i", "++"}], ",", "\n", 
     RowBox[{
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"j", "=", "1"}], ",", 
        RowBox[{"j", "\[LessEqual]", 
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"convertedlist", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}], "-", "1"}]}], ",", 
        RowBox[{"j", "++"}], ",", "\n", 
        RowBox[{
         RowBox[{"k0", "=", 
          RowBox[{"ToExpression", "[", 
           RowBox[{"convertedlist", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "j"}], "]"}], "]"}], "]"}]}], ";", "\n", 
         RowBox[{"k1", "=", 
          RowBox[{"ToExpression", "[", 
           RowBox[{"convertedlist", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", 
              RowBox[{"j", "+", "1"}]}], "]"}], "]"}], "]"}]}], ";", "\n", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", "k0", "]"}], "\[Equal]", "0"}], "&&", 
            RowBox[{
             RowBox[{"Length", "[", "k1", "]"}], "\[Equal]", "0"}]}], ",", 
           RowBox[{"(*", 
            RowBox[{
             RowBox[{
             "Need", " ", "to", " ", "insert", " ", "conformal", " ", 
              "matter"}], ",", " ", 
             RowBox[{
             "both", " ", "k0", " ", "and", " ", "k1", " ", "are", " ", 
              "integers"}]}], "*)"}], "\n", 
           RowBox[{
            RowBox[{
             RowBox[{"convertedlist", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "=", 
             RowBox[{"ReplacePart", "[", 
              RowBox[{
               RowBox[{"convertedlist", "[", 
                RowBox[{"[", "i", "]"}], "]"}], ",", 
               RowBox[{"j", "\[Rule]", 
                RowBox[{"{", 
                 RowBox[{"k0", ",", 
                  RowBox[{
                   RowBox[{"linkmatrix", "[", 
                    RowBox[{"k0", ",", "k1"}], "]"}], "[", 
                   RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}]}], "]"}]}], 
            ";"}]}], "\n", "]"}], ";", "\n", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", "k0", "]"}], ">", "0"}], ",", 
           RowBox[{"(*", 
            RowBox[{
             RowBox[{
             "Need", " ", "to", " ", "insert", " ", "conformal", " ", 
              "matter"}], ",", " ", 
             RowBox[{
             "k0", " ", "is", " ", "not", " ", "an", " ", "integer"}]}], 
            "*)"}], "\n", 
           RowBox[{
            RowBox[{
             RowBox[{"convertedlist", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "=", 
             RowBox[{"ReplacePart", "[", 
              RowBox[{
               RowBox[{"convertedlist", "[", 
                RowBox[{"[", "i", "]"}], "]"}], ",", 
               RowBox[{"j", "\[Rule]", "k0"}]}], "]"}]}], ";"}]}], "\n", 
          "]"}], ";"}]}], "\n", "]"}], ";", "\n", 
      RowBox[{
       RowBox[{"convertedlist", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "=", 
       RowBox[{"Flatten", "[", 
        RowBox[{"convertedlist", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "]"}]}], ";"}]}], "\n", "]"}], 
   ";"}]}]], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10006.},
 CellChangeTimes->{{3.6253387691133423`*^9, 3.6253387916669683`*^9}, {
   3.625350218138158*^9, 3.625350224213414*^9}, 3.625359608982113*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell["Add specified ends to the list", "Text",
 CellGroupingRules->{GroupTogetherGrouping, 10007.},
 CellChangeTimes->{{3.625324629345271*^9, 3.625324708374817*^9}, {
   3.625324779901259*^9, 3.625324787091915*^9}, 3.625325738760518*^9, 
   3.625359626606634*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"endslist", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"q", "=", "1"}], ",", 
    RowBox[{"q", "\[LessEqual]", 
     RowBox[{"Length", "[", "convertedlist", "]"}]}], ",", 
    RowBox[{"q", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"endslist", "=", 
      RowBox[{"Append", "[", 
       RowBox[{"endslist", ",", 
        RowBox[{"fullconformalends2", "[", 
         RowBox[{
          RowBox[{"convertedlist", "[", 
           RowBox[{"[", "q", "]"}], "]"}], ",", 
          RowBox[{"convertedstringlist", "[", 
           RowBox[{"[", "q", "]"}], "]"}]}], "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"leftlink", "\[NotEqual]", 
        RowBox[{"Reverse", "[", "rightlink", "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"endslist", "=", 
         RowBox[{"Append", "[", 
          RowBox[{"endslist", ",", 
           RowBox[{"fullconformalends2reverse", "[", 
            RowBox[{
             RowBox[{"convertedlist", "[", 
              RowBox[{"[", "q", "]"}], "]"}], ",", 
             RowBox[{"convertedstringlist", "[", 
              RowBox[{"[", "q", "]"}], "]"}]}], "]"}]}], "]"}]}], ";"}]}], 
      "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"endslist", "=", 
   RowBox[{"Select", "[", 
    RowBox[{"endslist", ",", 
     RowBox[{
      RowBox[{"#", "\[NotEqual]", 
       RowBox[{"{", "}"}]}], "&"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"endslist", "=", 
    RowBox[{"DeleteDuplicates", "[", "endslist", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10007.},
 CellChangeTimes->{{3.62532574700045*^9, 3.625325753975704*^9}, {
   3.625325785503541*^9, 3.625325846097268*^9}, {3.625325882582913*^9, 
   3.62532592354932*^9}, {3.625338815845604*^9, 3.625338824499714*^9}, {
   3.625358057884449*^9, 3.625358061761368*^9}, 3.625359626606743*^9, {
   3.6253959161770363`*^9, 3.625395923255946*^9}, {3.625395956285467*^9, 
   3.625395985022625*^9}, {3.62540208099649*^9, 3.625402104057*^9}, {
   3.625402139551811*^9, 3.625402189563861*^9}, {3.62540223897817*^9, 
   3.62540229300604*^9}, {3.625403045343248*^9, 3.625403076812501*^9}, {
   3.625403111238406*^9, 3.625403125046398*^9}, {3.62540317339503*^9, 
   3.625403200493989*^9}, {3.625403256316571*^9, 3.6254032650008373`*^9}, 
   3.625403337117756*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Add primes to the list, and print\
\>", "Text",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.625324629345271*^9, 3.625324708374817*^9}, {
  3.625325738760627*^9, 3.6253257429493923`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"listafterprimes", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"q", "=", "1"}], ",", 
    RowBox[{"q", "\[LessEqual]", 
     RowBox[{"Length", "[", "endslist", "]"}]}], ",", 
    RowBox[{"q", "++"}], ",", "\n", 
    RowBox[{
     RowBox[{"listafterprimes", "=", 
      RowBox[{"Append", "[", 
       RowBox[{"listafterprimes", ",", 
        RowBox[{"fullconformalprimes", "[", 
         RowBox[{
          RowBox[{"endslist", "[", 
           RowBox[{"[", 
            RowBox[{"q", ",", "1"}], "]"}], "]"}], ",", 
          RowBox[{"endslist", "[", 
           RowBox[{"[", 
            RowBox[{"q", ",", "2"}], "]"}], "]"}]}], "]"}]}], "]"}]}], 
     ";"}]}], "\n", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"listafterprimes", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"listafterprimes", ",", "1"}], "]"}]}], ";"}]}], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.625324724927033*^9, 3.625324739374692*^9}, {
  3.625325738760695*^9, 3.62532574294947*^9}, {3.6253260213386106`*^9, 
  3.6253260321212263`*^9}, {3.6253500361316547`*^9, 3.62535006692332*^9}, {
  3.625358052315917*^9, 3.625358054459023*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"WriteString", "[", 
   RowBox[{"file", ",", 
    RowBox[{"\"\<\\end{document}\>\"", "<>", "\"\<\\n\>\""}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Close", "[", "file", "]"}], " ", 
  RowBox[{"(*", 
   RowBox[{
   "The", " ", "output", " ", "of", " ", "this", " ", "is", " ", "the", " ", 
    "name", " ", "of", " ", "the", " ", "tex", " ", "file", " ", "holding", 
    " ", "the", " ", 
    RowBox[{"list", "."}]}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.625425533799828*^9, 3.625425554629793*^9}}],

Cell[BoxData["\<\"outputbases3.tex\"\>"], "Output",
 CellChangeTimes->{{3.6254257877731752`*^9, 3.62542581362016*^9}, 
   3.626876866965568*^9, 3.62687700728436*^9, 3.6268770411310587`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"AbsoluteTime", "[", "]"}], "-", "abstime", " ", 
  RowBox[{"(*", 
   RowBox[{"The", " ", "time", " ", "taken"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.624824748575355*^9, 3.624824753386115*^9}, {
  3.6253598185406017`*^9, 3.6253598213873873`*^9}}],

Cell[BoxData["1.405158`6.599270153801249"], "Output",
 CellChangeTimes->{
  3.6248260734016647`*^9, {3.625323617991639*^9, 3.625323657770864*^9}, {
   3.625338623559123*^9, 3.6253386338488483`*^9}, {3.625350111450343*^9, 
   3.6253501311975813`*^9}, 3.625350407406275*^9, 3.6253506487879353`*^9, 
   3.6253507876309566`*^9, 3.625358032891526*^9, 3.6253580674284267`*^9, 
   3.6253583188885403`*^9, 3.625358806971363*^9, {3.625358932985469*^9, 
   3.625358965066391*^9}, 3.6253590170845013`*^9, 3.625359242085393*^9, 
   3.625359316655437*^9, 3.62535935981708*^9, {3.625359782142514*^9, 
   3.62535980573429*^9}, {3.625359857095066*^9, 3.625359860680676*^9}, {
   3.625359933628612*^9, 3.62535994313275*^9}, 3.625395093919409*^9, 
   3.6253951716590567`*^9, 3.6253959900399933`*^9, 3.625396024978387*^9, {
   3.6253965571441917`*^9, 3.6253965784538794`*^9}, 3.625399398023978*^9, 
   3.6253995286817923`*^9, 3.625399745561596*^9, 3.625400690070549*^9, 
   3.625402312581624*^9, 3.625403205671957*^9, {3.625403269743247*^9, 
   3.625403298641433*^9}, 3.625403342036562*^9, 3.625403400961197*^9, {
   3.625403439940772*^9, 3.625403463922106*^9}, 3.625403507143497*^9, 
   3.625403552149828*^9, 3.62540363467771*^9, 3.625404700702692*^9, 
   3.625416891339221*^9, 3.6254169550588093`*^9, 3.625416991321159*^9, 
   3.625417493348359*^9, 3.625417614825039*^9, 3.6254176644287043`*^9, {
   3.625418670632854*^9, 3.6254186822563457`*^9}, 3.6254187270577717`*^9, 
   3.6254188129657917`*^9, 3.625418847783023*^9, 3.6254189151118917`*^9, 
   3.6254190254072323`*^9, 3.625419168414133*^9, 3.6254192889063883`*^9, 
   3.625419354589072*^9, {3.625419413117498*^9, 3.625419446284814*^9}, 
   3.6254252678347607`*^9, 3.6254253213464823`*^9, {3.6254255235631533`*^9, 
   3.625425551261608*^9}, {3.6254257878089323`*^9, 3.625425813655179*^9}, 
   3.626876867000894*^9, 3.6268770073192244`*^9, 3.626877041167548*^9}]
}, Open  ]]
},
WindowSize->{863, 707},
WindowMargins->{{181, Automatic}, {-71, Automatic}},
FrontEndVersion->"9.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (January 25, \
2013)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 1216, 19, 220, "Text"],
Cell[1776, 41, 3789, 69, 114, "Input"],
Cell[CellGroupData[{
Cell[5590, 114, 276, 6, 30, "Text",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[5869, 122, 10598, 245, 777, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}]
}, Closed]],
Cell[CellGroupData[{
Cell[16504, 372, 356, 7, 27, "Text",
 CellGroupingRules->{GroupTogetherGrouping, 10001.}],
Cell[16863, 381, 2506, 65, 165, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10001.}]
}, Closed]],
Cell[CellGroupData[{
Cell[19406, 451, 337, 7, 27, "Text",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[19746, 460, 1409, 32, 97, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}]
}, Closed]],
Cell[CellGroupData[{
Cell[21192, 497, 301, 6, 27, "Text",
 CellGroupingRules->{GroupTogetherGrouping, 10001.}],
Cell[21496, 505, 33726, 945, 3769, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10001.}]
}, Closed]],
Cell[CellGroupData[{
Cell[55259, 1455, 286, 4, 27, "Text",
 CellGroupingRules->{GroupTogetherGrouping, 10003.}],
Cell[55548, 1461, 50071, 1601, 5588, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10003.}]
}, Closed]],
Cell[CellGroupData[{
Cell[105656, 3067, 261, 6, 27, "Text",
 CellGroupingRules->{GroupTogetherGrouping, 10005.}],
Cell[105920, 3075, 100739, 2099, 5758, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10005.}]
}, Closed]],
Cell[CellGroupData[{
Cell[206696, 5179, 334, 7, 27, "Text",
 CellGroupingRules->{GroupTogetherGrouping, 10006.}],
Cell[207033, 5188, 3599, 105, 267, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10006.}],
Cell[210635, 5295, 25308, 659, 1644, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10006.}],
Cell[235946, 5956, 3813, 98, 267, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10006.}]
}, Closed]],
Cell[CellGroupData[{
Cell[239796, 6059, 263, 4, 27, "Text",
 CellGroupingRules->{GroupTogetherGrouping, 10007.}],
Cell[240062, 6065, 2634, 62, 216, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10007.}]
}, Closed]],
Cell[CellGroupData[{
Cell[242733, 6132, 227, 5, 27, "Text",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[242963, 6139, 1239, 32, 114, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}]
}, Closed]],
Cell[CellGroupData[{
Cell[244239, 6176, 562, 14, 40, "Input"],
Cell[244804, 6192, 189, 2, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[245030, 6199, 286, 6, 28, "Input"],
Cell[245319, 6207, 1898, 26, 28, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> Mathematica Files/Fiber_Enhancements.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    273112,       7052]
NotebookOptionsPosition[    271792,       7010]
NotebookOutlinePosition[    272149,       7026]
CellTagsIndexPosition[    272106,       7023]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
The left node and right node should be entered as one of the following: n[0], \
so[N], sp[N], su[N], g[N], f[N], or e[N] for some appropriate integer N.  \
n[0] means that the algebra on the node is trivial.  These will be used if \
and only if the smallest self-intersection number of a curve in the base is -2.

To enter the base $12315$, use {1,2,3,1,5} as the inputlink.
To enter the base $2\\overset{1}31$, use {2,{3,1},1} as the inputlink.
To enter the base $31\\overset{\\overset{3}1}513$, use {3,1,{5,{1,3}},1,3} as \
the inputlink.
To enter the base $1\\ov{1}{\\underset{1}5}1$, use {1,{1,5,1},1} as the \
inputlink.

\
\>", "Text",
 CellChangeTimes->{{3.626796133299707*^9, 3.626796220729081*^9}, {
  3.6268067869306602`*^9, 3.62680679648225*^9}, {3.626819741306611*^9, 
  3.62681997506505*^9}, {3.626820017366192*^9, 3.6268200734824333`*^9}, {
  3.626821468390485*^9, 3.6268215095423203`*^9}, {3.626876397461542*^9, 
  3.6268764093561172`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"inputlink", "=", 
    RowBox[{"{", 
     RowBox[{"3", ",", "1", ",", "2"}], "}"}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{"The", " ", "input", " ", 
    RowBox[{"link", "."}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"leftnode", "=", 
    RowBox[{"su", "[", "2", "]"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"The", " ", "left", " ", 
    RowBox[{"link", "--"}], "required", " ", "only", " ", "if", " ", "the", 
    " ", "input", " ", "link", " ", "consists", " ", "only", " ", "of", " ", 
    RowBox[{"1", "'"}], "s", " ", "and", " ", 
    RowBox[{"2", "'"}], 
    RowBox[{"s", ".", "  ", "Not"}], " ", "used", " ", 
    RowBox[{"otherwise", "."}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"rightnode", "=", 
    RowBox[{"su", "[", "2", "]"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"The", " ", "right", " ", 
    RowBox[{"link", "--"}], "required", " ", "only", " ", "if", " ", "the", 
    " ", "input", " ", "link", " ", "consists", " ", "only", " ", "of", " ", 
    RowBox[{"1", "'"}], "s", " ", "and", " ", 
    RowBox[{"2", "'"}], 
    RowBox[{"s", ".", "  ", "Not"}], " ", "used", " ", 
    RowBox[{"otherwise", "."}]}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.626708332128846*^9, 3.6267083516785603`*^9}, {
   3.626709359763061*^9, 3.626709434390863*^9}, {3.626710071151504*^9, 
   3.626710071275817*^9}, {3.6267101910643263`*^9, 3.626710198816188*^9}, {
   3.62671043281236*^9, 3.626710434053924*^9}, {3.626710508059524*^9, 
   3.626710520265217*^9}, {3.626710648856161*^9, 3.6267106528382597`*^9}, {
   3.6267136633373823`*^9, 3.6267137084607563`*^9}, {3.626713746015992*^9, 
   3.6267137512621613`*^9}, {3.626714452140614*^9, 3.6267144637817717`*^9}, {
   3.626714983876999*^9, 3.626714984901308*^9}, {3.626715017484953*^9, 
   3.6267150175570593`*^9}, {3.626715186062562*^9, 3.626715216776115*^9}, {
   3.626715318253942*^9, 3.626715347213368*^9}, {3.626715467251081*^9, 
   3.626715508519636*^9}, {3.626781932083108*^9, 3.6267819347848988`*^9}, {
   3.626782457284511*^9, 3.626782473739141*^9}, {3.626782504644928*^9, 
   3.626782505987355*^9}, 3.626782883942449*^9, {3.6267834885670147`*^9, 
   3.626783532575913*^9}, {3.62678394748726*^9, 3.62678394761136*^9}, {
   3.626783992216308*^9, 3.626784096752686*^9}, {3.6267845769865*^9, 
   3.6267845789693813`*^9}, {3.62679195180085*^9, 3.6267919842553997`*^9}, {
   3.626792134963825*^9, 3.6267921354859753`*^9}, {3.626792532818178*^9, 
   3.6267925356725807`*^9}, {3.626792625341288*^9, 3.626792626516057*^9}, {
   3.626792666091235*^9, 3.62679266719342*^9}, {3.626792701508113*^9, 
   3.626792715023177*^9}, {3.6267928824383087`*^9, 3.626792909962781*^9}, {
   3.6267929401063223`*^9, 3.62679294147325*^9}, {3.6267929972493677`*^9, 
   3.626793013358773*^9}, {3.626793052054933*^9, 3.626793053164311*^9}, {
   3.6267934399255533`*^9, 3.626793441148931*^9}, {3.626793474802292*^9, 
   3.626793476430626*^9}, {3.626793506615844*^9, 3.6267935078399677`*^9}, {
   3.626795974254409*^9, 3.626796060711369*^9}, {3.626796103460063*^9, 
   3.626796127371236*^9}, {3.626805546589209*^9, 3.62680555014802*^9}, {
   3.6268068159882507`*^9, 3.6268068161624937`*^9}, {3.626806863456134*^9, 
   3.6268068804336977`*^9}, {3.626806961034089*^9, 3.626806966080607*^9}, {
   3.62681892572269*^9, 3.626818956452292*^9}, {3.626819676941271*^9, 
   3.6268197028378897`*^9}, {3.626821111720092*^9, 3.626821112421379*^9}, {
   3.626821422799409*^9, 3.6268214360485773`*^9}, {3.6268226938797207`*^9, 
   3.6268227237198973`*^9}, {3.6268227633237467`*^9, 3.626822767411735*^9}, {
   3.6268227979249287`*^9, 3.626822861153611*^9}, {3.626874569767812*^9, 
   3.626874573359524*^9}, {3.630505052647377*^9, 3.630505066470387*^9}, {
   3.630505179375304*^9, 3.6305052296899548`*^9}, {3.630674775365818*^9, 
   3.63067481554042*^9}, {3.630674849761509*^9, 3.6306749050970383`*^9}, {
   3.630674983305533*^9, 3.630674984479866*^9}, {3.6306750501006317`*^9, 
   3.630675052755031*^9}, {3.630675859550696*^9, 3.630675863636722*^9}, {
   3.6306762827514277`*^9, 3.630676284973795*^9}, {3.630777015568859*^9, 
   3.630777017632162*^9}, {3.630777084377496*^9, 3.630777087569655*^9}, {
   3.630777373436831*^9, 3.630777373555287*^9}, {3.6307774130954533`*^9, 
   3.630777414262182*^9}, {3.6310349182856894`*^9, 3.6310349199160433`*^9}}],

Cell[CellGroupData[{

Cell["The adjacency matrix functions", "Text",
 CellGroupingRules->{GroupTogetherGrouping, 10001.},
 CellChangeTimes->{{3.625359738743548*^9, 3.625359775649458*^9}, {
   3.625416571110312*^9, 3.6254165738361187`*^9}, {3.626806533581472*^9, 
   3.62680656269963*^9}, 3.632571884951009*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"abstime", "=", 
   RowBox[{"AbsoluteTime", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"infnum", "=", "n"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"trees", "=", 
    RowBox[{
     RowBox[{"Depth", "[", "inputlink", "]"}], "\[GreaterEqual]", "3"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"adj", "[", "list_", "]"}], ":=", 
   RowBox[{"Quiet", "[", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"!", "trees"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"list", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], "*", 
            RowBox[{"KroneckerDelta", "[", 
             RowBox[{"i", ",", "j"}], "]"}]}], "+", 
           RowBox[{"KroneckerDelta", "[", 
            RowBox[{"i", ",", 
             RowBox[{"j", "-", "1"}]}], "]"}], "+", 
           RowBox[{"KroneckerDelta", "[", 
            RowBox[{"i", ",", 
             RowBox[{"j", "+", "1"}]}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "list", "]"}]}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", 
          RowBox[{"Length", "[", "list", "]"}]}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"(", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"tab", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Length", "[", 
            RowBox[{"list", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"Length", "[", "list", "]"}]}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"poslist", "=", 
         RowBox[{
          RowBox[{"Transpose", "[", 
           RowBox[{"Position", "[", 
            RowBox[{"tab", ",", "2"}], "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"mat", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"Count", "[", 
                  RowBox[{"poslist", ",", "i"}], "]"}], "\[Equal]", "0"}], "&&", 
                RowBox[{
                 RowBox[{"Count", "[", 
                  RowBox[{"poslist", ",", "j"}], "]"}], "\[Equal]", "0"}]}], 
               ",", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"list", "[", 
                   RowBox[{"[", "i", "]"}], "]"}]}], "*", 
                 RowBox[{"KroneckerDelta", "[", 
                  RowBox[{"i", ",", "j"}], "]"}]}], "+", 
                RowBox[{"KroneckerDelta", "[", 
                 RowBox[{"i", ",", 
                  RowBox[{"j", "-", "1"}]}], "]"}], "+", 
                RowBox[{"KroneckerDelta", "[", 
                 RowBox[{"i", ",", 
                  RowBox[{"j", "+", "1"}]}], "]"}]}], ",", 
               "\[IndentingNewLine]", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"Count", "[", 
                    RowBox[{"poslist", ",", "i"}], "]"}], "\[Equal]", "0"}], "&&", 
                  RowBox[{
                   RowBox[{"Count", "[", 
                    RowBox[{"poslist", ",", "j"}], "]"}], "\[NotEqual]", 
                   "0"}]}], ",", "\[IndentingNewLine]", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"list", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "*", 
                    RowBox[{"KroneckerDelta", "[", 
                    RowBox[{"i", ",", "j"}], "]"}]}], "+", 
                    RowBox[{"KroneckerDelta", "[", 
                    RowBox[{"i", ",", 
                    RowBox[{"j", "-", "1"}]}], "]"}], "+", 
                    RowBox[{"KroneckerDelta", "[", 
                    RowBox[{"i", ",", 
                    RowBox[{"j", "+", "1"}]}], "]"}]}], ",", "0"}], "}"}], 
                 ",", "\[IndentingNewLine]", 
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"Count", "[", 
                    RowBox[{"poslist", ",", "i"}], "]"}], "!=", "0"}], "&&", 
                    RowBox[{
                    RowBox[{"Count", "[", 
                    RowBox[{"poslist", ",", "j"}], "]"}], "\[Equal]", "0"}]}],
                    ",", "\[IndentingNewLine]", 
                   RowBox[{
                    RowBox[{"KroneckerDelta", "[", 
                    RowBox[{"i", ",", 
                    RowBox[{"j", "-", "1"}]}], "]"}], "+", 
                    RowBox[{"KroneckerDelta", "[", 
                    RowBox[{"i", ",", 
                    RowBox[{"j", "+", "1"}]}], "]"}]}], ",", 
                   "\[IndentingNewLine]", 
                   RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"Count", "[", 
                    RowBox[{"poslist", ",", "i"}], "]"}], "!=", "0"}], "&&", 
                    RowBox[{
                    RowBox[{"Count", "[", 
                    RowBox[{"poslist", ",", "j"}], "]"}], "!=", "0"}], "&&", 
                    RowBox[{"i", "\[NotEqual]", "j"}]}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"Count", "[", 
                    RowBox[{"poslist", ",", "i"}], "]"}], "!=", "0"}], "&&", 
                    RowBox[{
                    RowBox[{"Count", "[", 
                    RowBox[{"poslist", ",", "j"}], "]"}], "!=", "0"}], "&&", 
                    RowBox[{"i", "==", "j"}]}], ",", "\[IndentingNewLine]", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"list", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "1"}], "]"}], "]"}]}], ",", "1"}], 
                    "}"}], ",", "\[IndentingNewLine]", "0"}], 
                    "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
                    "]"}]}], "\[IndentingNewLine]", "]"}]}], 
                "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}], 
             "\[IndentingNewLine]", ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", "1", ",", 
               RowBox[{"Length", "[", "list", "]"}]}], "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"Length", "[", "list", "]"}]}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"st", "=", "1"}], ",", 
          RowBox[{"st", "\[LessEqual]", 
           RowBox[{"Length", "[", "poslist", "]"}]}], ",", 
          RowBox[{"st", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"pos", "=", 
            RowBox[{"poslist", "[", 
             RowBox[{"[", "st", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"rowtoadd", "=", 
            RowBox[{
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"i", "\[Equal]", "pos"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"1", ",", 
                   RowBox[{"-", 
                    RowBox[{"list", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "2"}], "]"}], "]"}]}]}], "}"}], ",", 
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"Count", "[", 
                    RowBox[{"poslist", ",", "i"}], "]"}], "!=", "0"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", "0"}], "]"}]}], 
                "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "1", ",", 
                 RowBox[{"Length", "[", "list", "]"}]}], "}"}]}], "]"}], "//",
              "Flatten"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"mat", "=", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"Flatten", "[", 
               RowBox[{"mat", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "1", ",", 
                RowBox[{"Length", "[", "mat", "]"}]}], "}"}]}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"mat", "=", 
            RowBox[{"Insert", "[", 
             RowBox[{"mat", ",", "rowtoadd", ",", 
              RowBox[{"pos", "+", "st"}]}], "]"}]}], ";"}]}], 
         "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"Return", "[", "mat", "]"}], ";"}], "\[IndentingNewLine]", 
       ")"}]}], "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Quiet", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"upwardlength", "=", 
      RowBox[{"Max", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Length", "[", 
          RowBox[{"inputlink", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "inputlink", "]"}]}], "}"}]}], "]"}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"upwardlength", "<=", "3"}], "&&", 
        RowBox[{
         RowBox[{"Depth", "[", "inputlink", "]"}], "\[LessEqual]", " ", "3"}],
         "&&", 
        RowBox[{"!", 
         RowBox[{"PositiveDefiniteMatrixQ", "[", 
          RowBox[{"-", 
           RowBox[{"adj", "[", "inputlink", "]"}]}], "]"}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Print", "[", "\"\<Not an acceptable link!\>\"", "]"}], 
        ";"}]}], "]"}], ";"}], "\[IndentingNewLine]", "]"}], ";"}], 
  "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10001.},
 CellChangeTimes->{{3.6229770749327383`*^9, 3.622977209030343*^9}, {
   3.6229772434641523`*^9, 3.622977294098358*^9}, 3.6243883012447147`*^9, {
   3.62448034127491*^9, 3.624480344578186*^9}, {3.62448233248857*^9, 
   3.624482332806759*^9}, {3.6246391135965137`*^9, 3.6246391147459993`*^9}, {
   3.624646484772983*^9, 3.6246464850425243`*^9}, {3.624752424857929*^9, 
   3.624752425479125*^9}, {3.625324046924355*^9, 3.625324048913155*^9}, {
   3.6253241837832413`*^9, 3.62532419741577*^9}, 3.6253597756495743`*^9, {
   3.625414309930807*^9, 3.625414311009289*^9}, {3.625416575373513*^9, 
   3.625416581859933*^9}, {3.625416722809156*^9, 3.625416766370676*^9}, {
   3.625416816426467*^9, 3.6254168723305283`*^9}, {3.626806533581587*^9, 
   3.626806571664774*^9}, {3.6268066219747057`*^9, 3.626806681317889*^9}, {
   3.626806734177775*^9, 3.626806737813943*^9}, {3.626806902085453*^9, 
   3.6268069033998404`*^9}, {3.626818979604024*^9, 3.626818982778336*^9}, {
   3.626819040661079*^9, 3.626819066635084*^9}, {3.626819357874783*^9, 
   3.62681945398844*^9}, {3.626819554417564*^9, 3.626819631618554*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
This is the list of quartets, triplets, and doublets, which are stitched \
together to determine the allowed gauge group content.\
\>", "Text",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.626715241725004*^9, 3.626715283424754*^9}, {
  3.6267822639317923`*^9, 3.626782269087945*^9}, {3.6268065335816813`*^9, 
  3.626806553942587*^9}, {3.626819718542261*^9, 3.626819725525323*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"inputlink", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "1"}], "&&", 
     RowBox[{
      RowBox[{"ToString", "[", "leftnode", "]"}], "\[Equal]", 
      "\"\<su[2]\>\""}]}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"leftnode", "=", 
      RowBox[{"sp", "[", "1", "]"}]}], ";"}]}], "\[IndentingNewLine]", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"inputlink", "[", 
       RowBox[{"[", 
        RowBox[{"-", "1"}], "]"}], "]"}], "\[Equal]", "1"}], "&&", 
     RowBox[{
      RowBox[{"ToString", "[", "rightnode", "]"}], "\[Equal]", 
      "\"\<su[2]\>\""}]}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"rightnode", "=", 
      RowBox[{"sp", "[", "1", "]"}]}], ";"}]}], "\[IndentingNewLine]", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"leftopen", "=", 
   RowBox[{
    RowBox[{"StringPosition", "[", 
     RowBox[{
      RowBox[{"ToString", "[", "leftnode", "]"}], ",", "\"\<[\>\""}], "]"}], 
    "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"leftclosed", "=", 
   RowBox[{
    RowBox[{"StringPosition", "[", 
     RowBox[{
      RowBox[{"ToString", "[", "leftnode", "]"}], ",", "\"\<]\>\""}], "]"}], 
    "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ToExpression", "[", 
   RowBox[{"StringTake", "[", 
    RowBox[{
     RowBox[{"ToString", "[", "leftnode", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"leftopen", "+", "1"}], ",", 
       RowBox[{"leftclosed", "-", "1"}]}], "}"}]}], "]"}], "]"}], 
  ";"}]}], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.626781511954248*^9, 3.626781528339813*^9}, {
   3.626781670820004*^9, 3.626781776026478*^9}, {3.6267932401555653`*^9, 
   3.626793328160283*^9}, {3.6267933629989977`*^9, 3.626793372334004*^9}, 
   3.626793489236559*^9, {3.626806533581769*^9, 3.6268065539427147`*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"leftopen", "=", 
     RowBox[{
      RowBox[{"StringPosition", "[", 
       RowBox[{
        RowBox[{"ToString", "[", "leftnode", "]"}], ",", "\"\<[\>\""}], "]"}],
       "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"leftclosed", "=", 
     RowBox[{
      RowBox[{"StringPosition", "[", 
       RowBox[{
        RowBox[{"ToString", "[", "leftnode", "]"}], ",", "\"\<]\>\""}], "]"}],
       "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"rightopen", "=", 
     RowBox[{
      RowBox[{"StringPosition", "[", 
       RowBox[{
        RowBox[{"ToString", "[", "rightnode", "]"}], ",", "\"\<[\>\""}], 
       "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"rightclosed", "=", 
     RowBox[{
      RowBox[{"StringPosition", "[", 
       RowBox[{
        RowBox[{"ToString", "[", "rightnode", "]"}], ",", "\"\<]\>\""}], 
       "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"onenumber", "=", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"inputlink", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "2"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"leftnumber", "=", 
        RowBox[{"Max", "[", 
         RowBox[{
          RowBox[{"2", "*", 
           RowBox[{"ToExpression", "[", 
            RowBox[{"StringTake", "[", 
             RowBox[{
              RowBox[{"ToString", "[", "leftnode", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"leftopen", "+", "1"}], ",", 
                RowBox[{"leftclosed", "-", "1"}]}], "}"}]}], "]"}], "]"}]}], 
          ",", "2"}], "]"}]}], ";"}], ",", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"Otherwise", ",", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"it", "'"}], "s"}], " ", "-", "1."}]}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"leftnumber", "=", 
        RowBox[{"Max", "[", 
         RowBox[{
          RowBox[{"2", "*", 
           RowBox[{"ToExpression", "[", 
            RowBox[{"StringTake", "[", 
             RowBox[{
              RowBox[{"ToString", "[", "leftnode", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"leftopen", "+", "1"}], ",", 
                RowBox[{"leftclosed", "-", "1"}]}], "}"}]}], "]"}], "]"}]}], 
          ",", "4"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"onenumber", "=", 
        RowBox[{"Max", "[", 
         RowBox[{
          RowBox[{"2", "*", 
           RowBox[{"ToExpression", "[", 
            RowBox[{"StringTake", "[", 
             RowBox[{
              RowBox[{"ToString", "[", "leftnode", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"leftopen", "+", "1"}], ",", 
                RowBox[{"leftclosed", "-", "1"}]}], "}"}]}], "]"}], "]"}]}], 
          ",", "4"}], "]"}]}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"inputlink", "[", 
        RowBox[{"[", 
         RowBox[{"-", "1"}], "]"}], "]"}], "\[Equal]", "2"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"rightnumber", "=", 
        RowBox[{"Max", "[", 
         RowBox[{
          RowBox[{"2", "*", 
           RowBox[{"ToExpression", "[", 
            RowBox[{"StringTake", "[", 
             RowBox[{
              RowBox[{"ToString", "[", "rightnode", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"rightopen", "+", "1"}], ",", 
                RowBox[{"rightclosed", "-", "1"}]}], "}"}]}], "]"}], "]"}]}], 
          ",", "2"}], "]"}]}], ";"}], ",", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"Otherwise", ",", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"it", "'"}], "s"}], " ", "-", "1."}]}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"rightnumber", "=", 
        RowBox[{"Max", "[", 
         RowBox[{
          RowBox[{"2", "*", 
           RowBox[{"ToExpression", "[", 
            RowBox[{"StringTake", "[", 
             RowBox[{
              RowBox[{"ToString", "[", "rightnode", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"rightopen", "+", "1"}], ",", 
                RowBox[{"rightclosed", "-", "1"}]}], "}"}]}], "]"}], "]"}]}], 
          ",", "4"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"onenumber", "=", 
        RowBox[{"Max", "[", 
         RowBox[{
          RowBox[{"2", "*", 
           RowBox[{"ToExpression", "[", 
            RowBox[{"StringTake", "[", 
             RowBox[{
              RowBox[{"ToString", "[", "rightnode", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"rightopen", "+", "1"}], ",", 
                RowBox[{"rightclosed", "-", "1"}]}], "}"}]}], "]"}], "]"}]}], 
          ",", "4"}], "]"}]}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"infinitetoadd222", "=", 
     RowBox[{"Flatten", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"su", "[", "nl", "]"}], ",", 
           RowBox[{"su", "[", "nm", "]"}], ",", 
           RowBox[{"su", "[", "nr", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"nl", ",", "2", ",", 
           RowBox[{
            RowBox[{"Min", "[", 
             RowBox[{"leftnumber", ",", "rightnumber"}], "]"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Length", "[", "inputlink", "]"}], "-", "1"}], 
             ")"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"nr", ",", "2", ",", 
           RowBox[{
            RowBox[{"Min", "[", 
             RowBox[{"leftnumber", ",", "rightnumber"}], "]"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Length", "[", "inputlink", "]"}], "-", "1"}], 
             ")"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"nm", ",", 
           RowBox[{"Ceiling", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"nl", "+", "nr"}], ")"}], "/", "2"}], "]"}], ",", 
           RowBox[{"Min", "[", 
            RowBox[{
             RowBox[{"2", " ", "nl"}], ",", 
             RowBox[{"2", " ", "nr"}]}], "]"}]}], "}"}]}], "]"}], ",", "2"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"infinitetriplet", "[", 
      RowBox[{"2", ",", "2", ",", "2"}], "]"}], "=", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"g", "[", "2", "]"}], ",", 
           RowBox[{"su", "[", "2", "]"}], ",", 
           RowBox[{"n", "[", "0", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"su", "[", "2", "]"}], ",", 
           RowBox[{"so", "[", "7", "]"}], ",", 
           RowBox[{"su", "[", "2", "]"}]}], "}"}], 
         RowBox[{"(*", 
          RowBox[{",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"su", "[", "4", "]"}], ",", 
             RowBox[{"su", "[", "2", "]"}], ",", 
             RowBox[{"n", "[", "0", "]"}]}], "}"}]}], "*)"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"su", "[", "3", "]"}], ",", 
           RowBox[{"su", "[", "2", "]"}], ",", 
           RowBox[{"n", "[", "0", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"su", "[", "2", "]"}], ",", 
           RowBox[{"su", "[", "2", "]"}], ",", 
           RowBox[{"n", "[", "0", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"n", "[", "0", "]"}], ",", 
           RowBox[{"su", "[", "2", "]"}], ",", 
           RowBox[{"n", "[", "0", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"n", "[", "0", "]"}], ",", 
           RowBox[{"n", "[", "0", "]"}], ",", 
           RowBox[{"n", "[", "0", "]"}]}], "}"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"su", "[", "2", "]"}], ",", 
           RowBox[{"g", "[", "2", "]"}], ",", 
           RowBox[{"su", "[", "2", "]"}]}], "}"}]}], "}"}], ",", 
       "infinitetoadd222"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"infinitetriplet", "[", 
      RowBox[{"2", ",", "2", ",", "2"}], "]"}], "=", 
     RowBox[{"DeleteDuplicates", "[", 
      RowBox[{"Flatten", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"infinitetriplet", "[", 
              RowBox[{"2", ",", "2", ",", "2"}], "]"}], "[", 
             RowBox[{"[", "i", "]"}], "]"}], ",", 
            RowBox[{"Reverse", "[", 
             RowBox[{
              RowBox[{"infinitetriplet", "[", 
               RowBox[{"2", ",", "2", ",", "2"}], "]"}], "[", 
              RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", 
             RowBox[{"infinitetriplet", "[", 
              RowBox[{"2", ",", "2", ",", "2"}], "]"}], "]"}]}], "}"}]}], 
         "]"}], ",", "1"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"moreforinfinite221", "=", 
     RowBox[{"Flatten", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"su", "[", "nl", "]"}], ",", 
           RowBox[{"su", "[", "nm", "]"}], ",", 
           RowBox[{"n", "[", "0", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"nm", ",", "2", ",", "9"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"nl", ",", 
           RowBox[{"Max", "[", 
            RowBox[{"2", ",", 
             RowBox[{"Ceiling", "[", 
              RowBox[{"nm", "/", "2"}], "]"}]}], "]"}], ",", 
           RowBox[{"2", " ", "nm"}]}], "}"}]}], "]"}], ",", "1"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"evenmoreforinfinite221", "=", 
     RowBox[{"Flatten", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"su", "[", "nl", "]"}], ",", 
           RowBox[{"su", "[", "nm", "]"}], ",", 
           RowBox[{"su", "[", "nr", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"nr", ",", 
           RowBox[{"onenumber", "/", "2"}], ",", 
           RowBox[{"onenumber", "/", "2"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"nl", ",", "2", ",", " ", 
           RowBox[{
            RowBox[{"2", 
             RowBox[{"(", 
              RowBox[{"nr", " ", "+", " ", "8", " ", "+", " ", 
               RowBox[{"KroneckerDelta", "[", 
                RowBox[{"nr", ",", "3"}], "]"}], "+", 
               RowBox[{"KroneckerDelta", "[", 
                RowBox[{"nr", ",", "6"}], "]"}]}], ")"}]}], "-", "nr"}]}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"nm", ",", 
           RowBox[{"Ceiling", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"nr", "+", "nl"}], ")"}], "/", "2"}], "]"}], ",", 
           RowBox[{"Min", "[", 
            RowBox[{
             RowBox[{"2", " ", "nl"}], ",", " ", 
             RowBox[{"(", 
              RowBox[{"nr", " ", "+", " ", "8", " ", "+", " ", 
               RowBox[{"KroneckerDelta", "[", 
                RowBox[{"nr", ",", "3"}], "]"}], "+", 
               RowBox[{"KroneckerDelta", "[", 
                RowBox[{"nr", ",", "6"}], "]"}]}], ")"}]}], "]"}]}], "}"}]}], 
        "]"}], ",", "2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mostforinfinite221", "=", 
     RowBox[{"Flatten", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"su", "[", "nl", "]"}], ",", 
           RowBox[{"su", "[", "nm", "]"}], ",", 
           RowBox[{"sp", "[", "nr", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"nr", ",", 
           RowBox[{"onenumber", "/", "2"}], ",", 
           RowBox[{"onenumber", "/", "2"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"nl", ",", "2", ",", " ", 
           RowBox[{
            RowBox[{"2", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "nr"}], " ", "+", "8"}], ")"}]}], "-", 
            "nr"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"nm", ",", 
           RowBox[{"Ceiling", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"nr", "+", "nl"}], ")"}], "/", "2"}], "]"}], ",", 
           RowBox[{"Min", "[", 
            RowBox[{
             RowBox[{"2", " ", "nl"}], ",", 
             RowBox[{
              RowBox[{"2", " ", "nr"}], " ", "+", "8"}]}], "]"}]}], "}"}]}], 
        "]"}], ",", "2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"infinitetriplet", "[", 
      RowBox[{"2", ",", "2", ",", "1"}], "]"}], "=", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"g", "[", "2", "]"}], ",", 
           RowBox[{"su", "[", "2", "]"}], ",", 
           RowBox[{"n", "[", "0", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"so", "[", "7", "]"}], ",", 
           RowBox[{"su", "[", "2", "]"}], ",", 
           RowBox[{"n", "[", "0", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"su", "[", "2", "]"}], ",", 
           RowBox[{"so", "[", "7", "]"}], ",", 
           RowBox[{"n", "[", "0", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"su", "[", "2", "]"}], ",", 
           RowBox[{"n", "[", "0", "]"}], ",", 
           RowBox[{"n", "[", "0", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"n", "[", "0", "]"}], ",", 
           RowBox[{"su", "[", "2", "]"}], ",", 
           RowBox[{"n", "[", "0", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"n", "[", "0", "]"}], ",", 
           RowBox[{"n", "[", "0", "]"}], ",", 
           RowBox[{"n", "[", "0", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"su", "[", "2", "]"}], ",", 
           RowBox[{"n", "[", "0", "]"}], ",", 
           RowBox[{"n", "[", "0", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"su", "[", "2", "]"}], ",", 
           RowBox[{"g", "[", "2", "]"}], ",", 
           RowBox[{"n", "[", "0", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"su", "[", "2", "]"}], ",", 
           RowBox[{"g", "[", "2", "]"}], ",", 
           RowBox[{"sp", "[", "1", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"su", "[", "2", "]"}], ",", 
           RowBox[{"g", "[", "2", "]"}], ",", 
           RowBox[{"sp", "[", "2", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"su", "[", "2", "]"}], ",", 
           RowBox[{"g", "[", "2", "]"}], ",", 
           RowBox[{"sp", "[", "3", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"su", "[", "2", "]"}], ",", 
           RowBox[{"so", "[", "7", "]"}], ",", 
           RowBox[{"sp", "[", "1", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"su", "[", "2", "]"}], ",", 
           RowBox[{"so", "[", "7", "]"}], ",", 
           RowBox[{"sp", "[", "2", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"su", "[", "2", "]"}], ",", 
           RowBox[{"so", "[", "7", "]"}], ",", 
           RowBox[{"sp", "[", "3", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"su", "[", "2", "]"}], ",", 
           RowBox[{"so", "[", "7", "]"}], ",", 
           RowBox[{"sp", "[", "4", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"n", "[", "0", "]"}], ",", 
           RowBox[{"su", "[", "2", "]"}], ",", 
           RowBox[{"g", "[", "2", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"n", "[", "0", "]"}], ",", 
           RowBox[{"su", "[", "2", "]"}], ",", 
           RowBox[{"sp", "[", "1", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"n", "[", "0", "]"}], ",", 
           RowBox[{"su", "[", "2", "]"}], ",", 
           RowBox[{"sp", "[", "2", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"n", "[", "0", "]"}], ",", 
           RowBox[{"su", "[", "2", "]"}], ",", 
           RowBox[{"su", "[", "3", "]"}]}], "}"}]}], 
        RowBox[{"(*", 
         RowBox[{",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"n", "[", "0", "]"}], ",", 
            RowBox[{"su", "[", "2", "]"}], ",", 
            RowBox[{"su", "[", "4", "]"}]}], "}"}]}], "*)"}], "}"}], ",", 
       "moreforinfinite221", ",", "evenmoreforinfinite221", ",", 
       "mostforinfinite221"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"infinitetriplet", "[", 
      RowBox[{"1", ",", "2", ",", "2"}], "]"}], "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Reverse", "[", 
        RowBox[{
         RowBox[{"infinitetriplet", "[", 
          RowBox[{"2", ",", "2", ",", "1"}], "]"}], "[", 
         RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", 
          RowBox[{"infinitetriplet", "[", 
           RowBox[{"2", ",", "2", ",", "1"}], "]"}], "]"}]}], "}"}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Note", " ", "that", " ", "the", " ", "following", " ", "specializes", 
     " ", "to", " ", "what", " ", "actually", " ", "appears", " ", "in", " ", 
     "the", " ", 
     RowBox[{"list", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"triplet", "[", 
      RowBox[{"2", ",", "2", ",", "2"}], "]"}], "=", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"g", "[", "2", "]"}], ",", 
           RowBox[{"su", "[", "2", "]"}], ",", 
           RowBox[{"n", "[", "0", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"su", "[", "2", "]"}], ",", 
           RowBox[{"so", "[", "7", "]"}], ",", 
           RowBox[{"su", "[", "2", "]"}]}], "}"}], 
         RowBox[{"(*", 
          RowBox[{",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"su", "[", "4", "]"}], ",", 
             RowBox[{"su", "[", "2", "]"}], ",", 
             RowBox[{"n", "[", "0", "]"}]}], "}"}]}], "*)"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"su", "[", "3", "]"}], ",", 
           RowBox[{"su", "[", "2", "]"}], ",", 
           RowBox[{"n", "[", "0", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"su", "[", "2", "]"}], ",", 
           RowBox[{"su", "[", "2", "]"}], ",", 
           RowBox[{"n", "[", "0", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"n", "[", "0", "]"}], ",", 
           RowBox[{"su", "[", "2", "]"}], ",", 
           RowBox[{"n", "[", "0", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"n", "[", "0", "]"}], ",", 
           RowBox[{"n", "[", "0", "]"}], ",", 
           RowBox[{"n", "[", "0", "]"}]}], "}"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"su", "[", "2", "]"}], ",", 
           RowBox[{"g", "[", "2", "]"}], ",", 
           RowBox[{"su", "[", "2", "]"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"Flatten", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"su", "[", "nl", "]"}], ",", 
             RowBox[{"su", "[", "nm", "]"}], ",", 
             RowBox[{"su", "[", "2", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"nm", ",", "2", ",", "4"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"nl", ",", "2", ",", 
             RowBox[{
              RowBox[{"2", " ", "nm"}], " ", "-", "2"}]}], "}"}]}], "]"}], 
         ",", "1"}], "]"}], ",", 
       RowBox[{"Flatten", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"su", "[", "nl", "]"}], ",", 
             RowBox[{"su", "[", "nm", "]"}], ",", 
             RowBox[{"su", "[", "3", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"nm", ",", "3", ",", "6"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"nl", ",", "3", ",", 
             RowBox[{
              RowBox[{"2", " ", "nm"}], " ", "-", "3"}]}], "}"}]}], "]"}], 
         ",", "1"}], "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"triplet", "[", 
      RowBox[{"2", ",", "2", ",", "2"}], "]"}], "=", 
     RowBox[{"DeleteDuplicates", "[", 
      RowBox[{"Flatten", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"triplet", "[", 
              RowBox[{"2", ",", "2", ",", "2"}], "]"}], "[", 
             RowBox[{"[", "i", "]"}], "]"}], ",", 
            RowBox[{"Reverse", "[", 
             RowBox[{
              RowBox[{"triplet", "[", 
               RowBox[{"2", ",", "2", ",", "2"}], "]"}], "[", 
              RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", 
             RowBox[{"triplet", "[", 
              RowBox[{"2", ",", "2", ",", "2"}], "]"}], "]"}]}], "}"}]}], 
         "]"}], ",", "1"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"evenmorefor213", "=", 
     RowBox[{"Flatten", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"su", "[", "nl", "]"}], ",", 
           RowBox[{"sp", "[", "nm", "]"}], ",", 
           RowBox[{"so", "[", "nr", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"nl", ",", "2", ",", "20"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"nr", ",", "7", ",", "12"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"nm", ",", 
           RowBox[{"Ceiling", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "nl"}], "+", "nr", "-", "16"}], ")"}], "/", "4"}],
             "]"}], ",", 
           RowBox[{"Min", "[", 
            RowBox[{
             RowBox[{"2", " ", "nl"}], ",", 
             RowBox[{"nr", "-", "7", "+", 
              RowBox[{"KroneckerDelta", "[", 
               RowBox[{"nr", ",", "7"}], "]"}]}]}], "]"}]}], "}"}]}], "]"}], 
       ",", "2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"morefor213", "=", 
     RowBox[{"Flatten", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"so", "[", "nl", "]"}], ",", 
           RowBox[{"sp", "[", "nm", "]"}], ",", 
           RowBox[{"so", "[", "nr", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"nl", ",", "7", ",", "13"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"nr", ",", "7", ",", "12"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"nm", ",", 
           RowBox[{"Ceiling", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"nl", "+", "nr", "-", "16"}], ")"}], "/", "4"}], "]"}], 
           ",", 
           RowBox[{"Min", "[", 
            RowBox[{
             RowBox[{"nl", "-", "6", "+", 
              RowBox[{"3", 
               RowBox[{"KroneckerDelta", "[", 
                RowBox[{"nl", ",", "7"}], "]"}]}]}], ",", 
             RowBox[{"nr", "-", "7", "+", 
              RowBox[{"KroneckerDelta", "[", 
               RowBox[{"nr", ",", "7"}], "]"}]}]}], "]"}]}], "}"}]}], "]"}], 
       ",", "2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"triplet", "[", 
      RowBox[{"2", ",", "1", ",", "3"}], "]"}], "=", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"n", "[", "0", "]"}], ",", 
           RowBox[{"n", "[", "0", "]"}], ",", 
           RowBox[{"su", "[", "3", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"n", "[", "0", "]"}], ",", 
           RowBox[{"n", "[", "0", "]"}], ",", 
           RowBox[{"g", "[", "2", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"n", "[", "0", "]"}], ",", 
           RowBox[{"n", "[", "0", "]"}], ",", 
           RowBox[{"so", "[", "7", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"n", "[", "0", "]"}], ",", 
           RowBox[{"n", "[", "0", "]"}], ",", 
           RowBox[{"so", "[", "8", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"n", "[", "0", "]"}], ",", 
           RowBox[{"n", "[", "0", "]"}], ",", 
           RowBox[{"so", "[", "9", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"n", "[", "0", "]"}], ",", 
           RowBox[{"n", "[", "0", "]"}], ",", 
           RowBox[{"so", "[", "10", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"n", "[", "0", "]"}], ",", 
           RowBox[{"n", "[", "0", "]"}], ",", 
           RowBox[{"so", "[", "11", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"n", "[", "0", "]"}], ",", 
           RowBox[{"n", "[", "0", "]"}], ",", 
           RowBox[{"so", "[", "12", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"n", "[", "0", "]"}], ",", 
           RowBox[{"n", "[", "0", "]"}], ",", 
           RowBox[{"f", "[", "4", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"n", "[", "0", "]"}], ",", 
           RowBox[{"n", "[", "0", "]"}], ",", 
           RowBox[{"e", "[", "6", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"n", "[", "0", "]"}], ",", 
           RowBox[{"n", "[", "0", "]"}], ",", 
           RowBox[{"e", "[", "7", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"su", "[", "2", "]"}], ",", 
           RowBox[{"n", "[", "0", "]"}], ",", 
           RowBox[{"su", "[", "3", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"su", "[", "3", "]"}], ",", 
           RowBox[{"n", "[", "0", "]"}], ",", 
           RowBox[{"su", "[", "3", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"su", "[", "4", "]"}], ",", 
           RowBox[{"n", "[", "0", "]"}], ",", 
           RowBox[{"su", "[", "3", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"su", "[", "5", "]"}], ",", 
           RowBox[{"n", "[", "0", "]"}], ",", 
           RowBox[{"su", "[", "3", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"su", "[", "6", "]"}], ",", 
           RowBox[{"n", "[", "0", "]"}], ",", 
           RowBox[{"su", "[", "3", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"su", "[", "2", "]"}], ",", 
           RowBox[{"n", "[", "0", "]"}], ",", 
           RowBox[{"g", "[", "2", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"su", "[", "3", "]"}], ",", 
           RowBox[{"n", "[", "0", "]"}], ",", 
           RowBox[{"g", "[", "2", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"su", "[", "4", "]"}], ",", 
           RowBox[{"n", "[", "0", "]"}], ",", 
           RowBox[{"g", "[", "2", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"su", "[", "2", "]"}], ",", 
           RowBox[{"n", "[", "0", "]"}], ",", 
           RowBox[{"e", "[", "6", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"su", "[", "3", "]"}], ",", 
           RowBox[{"n", "[", "0", "]"}], ",", 
           RowBox[{"e", "[", "6", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"su", "[", "2", "]"}], ",", 
           RowBox[{"n", "[", "0", "]"}], ",", 
           RowBox[{"e", "[", "7", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"su", "[", "2", "]"}], ",", 
           RowBox[{"n", "[", "0", "]"}], ",", 
           RowBox[{"so", "[", "7", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"su", "[", "3", "]"}], ",", 
           RowBox[{"n", "[", "0", "]"}], ",", 
           RowBox[{"so", "[", "7", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"su", "[", "4", "]"}], ",", 
           RowBox[{"n", "[", "0", "]"}], ",", 
           RowBox[{"so", "[", "7", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"su", "[", "2", "]"}], ",", 
           RowBox[{"n", "[", "0", "]"}], ",", 
           RowBox[{"so", "[", "8", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"su", "[", "3", "]"}], ",", 
           RowBox[{"n", "[", "0", "]"}], ",", 
           RowBox[{"so", "[", "8", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"su", "[", "4", "]"}], ",", 
           RowBox[{"n", "[", "0", "]"}], ",", 
           RowBox[{"so", "[", "8", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"su", "[", "2", "]"}], ",", 
           RowBox[{"n", "[", "0", "]"}], ",", 
           RowBox[{"so", "[", "9", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"su", "[", "3", "]"}], ",", 
           RowBox[{"n", "[", "0", "]"}], ",", 
           RowBox[{"so", "[", "9", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"su", "[", "4", "]"}], ",", 
           RowBox[{"n", "[", "0", "]"}], ",", 
           RowBox[{"so", "[", "9", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"su", "[", "2", "]"}], ",", 
           RowBox[{"n", "[", "0", "]"}], ",", 
           RowBox[{"so", "[", "10", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"su", "[", "3", "]"}], ",", 
           RowBox[{"n", "[", "0", "]"}], ",", 
           RowBox[{"so", "[", "10", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"su", "[", "4", "]"}], ",", 
           RowBox[{"n", "[", "0", "]"}], ",", 
           RowBox[{"so", "[", "10", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"su", "[", "2", "]"}], ",", 
           RowBox[{"n", "[", "0", "]"}], ",", 
           RowBox[{"so", "[", "11", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"su", "[", "2", "]"}], ",", 
           RowBox[{"n", "[", "0", "]"}], ",", 
           RowBox[{"so", "[", "11", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"so", "[", "7", "]"}], ",", 
           RowBox[{"n", "[", "0", "]"}], ",", 
           RowBox[{"so", "[", "7", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"so", "[", "8", "]"}], ",", 
           RowBox[{"n", "[", "0", "]"}], ",", 
           RowBox[{"so", "[", "7", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"so", "[", "7", "]"}], ",", 
           RowBox[{"n", "[", "0", "]"}], ",", 
           RowBox[{"so", "[", "8", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"so", "[", "8", "]"}], ",", 
           RowBox[{"n", "[", "0", "]"}], ",", 
           RowBox[{"so", "[", "8", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"so", "[", "9", "]"}], ",", 
           RowBox[{"n", "[", "0", "]"}], ",", 
           RowBox[{"so", "[", "7", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"so", "[", "7", "]"}], ",", 
           RowBox[{"n", "[", "0", "]"}], ",", 
           RowBox[{"so", "[", "9", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"n", "[", "0", "]"}], ",", 
           RowBox[{"sp", "[", "1", "]"}], ",", 
           RowBox[{"g", "[", "2", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"n", "[", "0", "]"}], ",", 
           RowBox[{"sp", "[", "1", "]"}], ",", 
           RowBox[{"so", "[", "7", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"n", "[", "0", "]"}], ",", 
           RowBox[{"sp", "[", "1", "]"}], ",", 
           RowBox[{"so", "[", "8", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"n", "[", "0", "]"}], ",", 
           RowBox[{"sp", "[", "1", "]"}], ",", 
           RowBox[{"so", "[", "9", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"n", "[", "0", "]"}], ",", 
           RowBox[{"sp", "[", "1", "]"}], ",", 
           RowBox[{"so", "[", "10", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"n", "[", "0", "]"}], ",", 
           RowBox[{"sp", "[", "1", "]"}], ",", 
           RowBox[{"so", "[", "11", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"n", "[", "0", "]"}], ",", 
           RowBox[{"sp", "[", "1", "]"}], ",", 
           RowBox[{"so", "[", "12", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"e", "[", "6", "]"}], ",", 
           RowBox[{"n", "[", "0", "]"}], ",", 
           RowBox[{"su", "[", "3", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"su", "[", "2", "]"}], ",", 
           RowBox[{"n", "[", "0", "]"}], ",", 
           RowBox[{"f", "[", "4", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"su", "[", "3", "]"}], ",", 
           RowBox[{"n", "[", "0", "]"}], ",", 
           RowBox[{"f", "[", "4", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"g", "[", "2", "]"}], ",", 
           RowBox[{"n", "[", "0", "]"}], ",", 
           RowBox[{"f", "[", "4", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"g", "[", "2", "]"}], ",", 
           RowBox[{"n", "[", "0", "]"}], ",", 
           RowBox[{"g", "[", "2", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"g", "[", "2", "]"}], ",", 
           RowBox[{"n", "[", "0", "]"}], ",", 
           RowBox[{"g", "[", "2", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"g", "[", "2", "]"}], ",", 
           RowBox[{"n", "[", "0", "]"}], ",", 
           RowBox[{"so", "[", "7", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"g", "[", "2", "]"}], ",", 
           RowBox[{"n", "[", "0", "]"}], ",", 
           RowBox[{"so", "[", "8", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"g", "[", "2", "]"}], ",", 
           RowBox[{"n", "[", "0", "]"}], ",", 
           RowBox[{"so", "[", "9", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"f", "[", "4", "]"}], ",", 
           RowBox[{"n", "[", "0", "]"}], ",", 
           RowBox[{"g", "[", "2", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"f", "[", "4", "]"}], ",", 
           RowBox[{"n", "[", "0", "]"}], ",", 
           RowBox[{"su", "[", "3", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"g", "[", "2", "]"}], ",", 
           RowBox[{"sp", "[", "1", "]"}], ",", 
           RowBox[{"g", "[", "2", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"g", "[", "2", "]"}], ",", 
           RowBox[{"sp", "[", "1", "]"}], ",", 
           RowBox[{"so", "[", "7", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"g", "[", "2", "]"}], ",", 
           RowBox[{"sp", "[", "1", "]"}], ",", 
           RowBox[{"so", "[", "8", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"g", "[", "2", "]"}], ",", 
           RowBox[{"sp", "[", "1", "]"}], ",", 
           RowBox[{"so", "[", "9", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"g", "[", "2", "]"}], ",", 
           RowBox[{"sp", "[", "1", "]"}], ",", 
           RowBox[{"so", "[", "10", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"g", "[", "2", "]"}], ",", 
           RowBox[{"sp", "[", "1", "]"}], ",", 
           RowBox[{"so", "[", "11", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"g", "[", "2", "]"}], ",", 
           RowBox[{"sp", "[", "1", "]"}], ",", 
           RowBox[{"so", "[", "12", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"g", "[", "2", "]"}], ",", 
           RowBox[{"sp", "[", "2", "]"}], ",", 
           RowBox[{"so", "[", "7", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"g", "[", "2", "]"}], ",", 
           RowBox[{"sp", "[", "2", "]"}], ",", 
           RowBox[{"so", "[", "9", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"g", "[", "2", "]"}], ",", 
           RowBox[{"sp", "[", "2", "]"}], ",", 
           RowBox[{"so", "[", "10", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"g", "[", "2", "]"}], ",", 
           RowBox[{"sp", "[", "2", "]"}], ",", 
           RowBox[{"so", "[", "11", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"g", "[", "2", "]"}], ",", 
           RowBox[{"sp", "[", "2", "]"}], ",", 
           RowBox[{"so", "[", "12", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"g", "[", "2", "]"}], ",", 
           RowBox[{"sp", "[", "3", "]"}], ",", 
           RowBox[{"so", "[", "10", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"g", "[", "2", "]"}], ",", 
           RowBox[{"sp", "[", "3", "]"}], ",", 
           RowBox[{"so", "[", "11", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"g", "[", "2", "]"}], ",", 
           RowBox[{"sp", "[", "3", "]"}], ",", 
           RowBox[{"so", "[", "12", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"g", "[", "2", "]"}], ",", 
           RowBox[{"sp", "[", "4", "]"}], ",", 
           RowBox[{"so", "[", "11", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"g", "[", "2", "]"}], ",", 
           RowBox[{"sp", "[", "4", "]"}], ",", 
           RowBox[{"so", "[", "12", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"su", "[", "2", "]"}], ",", 
           RowBox[{"sp", "[", "1", "]"}], ",", 
           RowBox[{"g", "[", "2", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"su", "[", "3", "]"}], ",", 
           RowBox[{"sp", "[", "1", "]"}], ",", 
           RowBox[{"g", "[", "2", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"su", "[", "4", "]"}], ",", 
           RowBox[{"sp", "[", "1", "]"}], ",", 
           RowBox[{"g", "[", "2", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"su", "[", "5", "]"}], ",", 
           RowBox[{"sp", "[", "1", "]"}], ",", 
           RowBox[{"g", "[", "2", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"su", "[", "6", "]"}], ",", 
           RowBox[{"sp", "[", "1", "]"}], ",", 
           RowBox[{"g", "[", "2", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"so", "[", "7", "]"}], ",", 
           RowBox[{"sp", "[", "1", "]"}], ",", 
           RowBox[{"g", "[", "2", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"so", "[", "8", "]"}], ",", 
           RowBox[{"sp", "[", "1", "]"}], ",", 
           RowBox[{"g", "[", "2", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"so", "[", "9", "]"}], ",", 
           RowBox[{"sp", "[", "1", "]"}], ",", 
           RowBox[{"g", "[", "2", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"so", "[", "10", "]"}], ",", 
           RowBox[{"sp", "[", "1", "]"}], ",", 
           RowBox[{"g", "[", "2", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"so", "[", "11", "]"}], ",", 
           RowBox[{"sp", "[", "1", "]"}], ",", 
           RowBox[{"g", "[", "2", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"so", "[", "12", "]"}], ",", 
           RowBox[{"sp", "[", "1", "]"}], ",", 
           RowBox[{"g", "[", "2", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"so", "[", "13", "]"}], ",", 
           RowBox[{"sp", "[", "1", "]"}], ",", 
           RowBox[{"g", "[", "2", "]"}]}], "}"}]}], "}"}], ",", "morefor213", 
       ",", "evenmorefor213"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"triplet", "[", 
      RowBox[{"3", ",", "1", ",", "2"}], "]"}], "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Reverse", "[", 
        RowBox[{
         RowBox[{"triplet", "[", 
          RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", 
         RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", 
          RowBox[{"triplet", "[", 
           RowBox[{"2", ",", "1", ",", "3"}], "]"}], "]"}]}], "}"}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Note", " ", "that", " ", "the", " ", "following", " ", "one", " ", 
     "specializes", " ", "to", " ", "what", " ", "actually", " ", "appears", 
     " ", "in", " ", "the", " ", 
     RowBox[{"list", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"triplet", "[", 
      RowBox[{"2", ",", "2", ",", "1"}], "]"}], "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"g", "[", "2", "]"}], ",", 
         RowBox[{"su", "[", "2", "]"}], ",", 
         RowBox[{"n", "[", "0", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"so", "[", "7", "]"}], ",", 
         RowBox[{"su", "[", "2", "]"}], ",", 
         RowBox[{"n", "[", "0", "]"}]}], "}"}], " ", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"su", "[", "4", "]"}], ",", 
         RowBox[{"su", "[", "2", "]"}], ",", 
         RowBox[{"n", "[", "0", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"su", "[", "3", "]"}], ",", 
         RowBox[{"su", "[", "2", "]"}], ",", 
         RowBox[{"n", "[", "0", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"su", "[", "2", "]"}], ",", 
         RowBox[{"su", "[", "2", "]"}], ",", 
         RowBox[{"n", "[", "0", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"su", "[", "2", "]"}], ",", 
         RowBox[{"n", "[", "0", "]"}], ",", 
         RowBox[{"n", "[", "0", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"n", "[", "0", "]"}], ",", 
         RowBox[{"su", "[", "2", "]"}], ",", 
         RowBox[{"n", "[", "0", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"n", "[", "0", "]"}], ",", 
         RowBox[{"n", "[", "0", "]"}], ",", 
         RowBox[{"n", "[", "0", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"su", "[", "2", "]"}], ",", 
         RowBox[{"su", "[", "3", "]"}], ",", 
         RowBox[{"n", "[", "0", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"su", "[", "3", "]"}], ",", 
         RowBox[{"su", "[", "3", "]"}], ",", 
         RowBox[{"n", "[", "0", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"su", "[", "4", "]"}], ",", 
         RowBox[{"su", "[", "3", "]"}], ",", 
         RowBox[{"n", "[", "0", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"su", "[", "5", "]"}], ",", 
         RowBox[{"su", "[", "3", "]"}], ",", 
         RowBox[{"n", "[", "0", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"su", "[", "6", "]"}], ",", 
         RowBox[{"su", "[", "3", "]"}], ",", 
         RowBox[{"n", "[", "0", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"su", "[", "2", "]"}], ",", 
         RowBox[{"g", "[", "2", "]"}], ",", 
         RowBox[{"n", "[", "0", "]"}]}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"triplet", "[", 
      RowBox[{"1", ",", "2", ",", "2"}], "]"}], "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Reverse", "[", 
        RowBox[{
         RowBox[{"triplet", "[", 
          RowBox[{"2", ",", "2", ",", "1"}], "]"}], "[", 
         RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", 
          RowBox[{"triplet", "[", 
           RowBox[{"2", ",", "2", ",", "1"}], "]"}], "]"}]}], "}"}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"triplet", "[", 
      RowBox[{"3", ",", "2", ",", "2"}], "]"}], "=", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"g", "[", "2", "]"}], ",", 
        RowBox[{"su", "[", "2", "]"}], ",", 
        RowBox[{"n", "[", "0", "]"}]}], "}"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"triplet", "[", 
      RowBox[{"2", ",", "2", ",", "3"}], "]"}], "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Reverse", "[", 
        RowBox[{
         RowBox[{"triplet", "[", 
          RowBox[{"3", ",", "2", ",", "2"}], "]"}], "[", 
         RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", 
          RowBox[{"triplet", "[", 
           RowBox[{"3", ",", "2", ",", "2"}], "]"}], "]"}]}], "}"}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"triplet", "[", 
      RowBox[{"2", ",", "3", ",", "2"}], "]"}], "=", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"su", "[", "2", "]"}], ",", 
        RowBox[{"so", "[", "7", "]"}], ",", 
        RowBox[{"su", "[", "2", "]"}]}], "}"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"triplet", "[", 
      RowBox[{"3", ",", "2", ",", "1"}], "]"}], "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"g", "[", "2", "]"}], ",", 
         RowBox[{"su", "[", "2", "]"}], ",", 
         RowBox[{"n", "[", "0", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"so", "[", "7", "]"}], ",", 
         RowBox[{"su", "[", "2", "]"}], ",", 
         RowBox[{"n", "[", "0", "]"}]}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"triplet", "[", 
      RowBox[{"1", ",", "2", ",", "3"}], "]"}], "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Reverse", "[", 
        RowBox[{
         RowBox[{"triplet", "[", 
          RowBox[{"3", ",", "2", ",", "1"}], "]"}], "[", 
         RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", 
          RowBox[{"triplet", "[", 
           RowBox[{"3", ",", "2", ",", "1"}], "]"}], "]"}]}], "}"}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"triplet", "[", 
      RowBox[{"2", ",", "3", ",", "1"}], "]"}], "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"su", "[", "2", "]"}], ",", 
         RowBox[{"g", "[", "2", "]"}], ",", 
         RowBox[{"n", "[", "0", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"su", "[", "2", "]"}], ",", 
         RowBox[{"so", "[", "7", "]"}], ",", 
         RowBox[{"sp", "[", "1", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"su", "[", "2", "]"}], ",", 
         RowBox[{"so", "[", "7", "]"}], ",", 
         RowBox[{"n", "[", "0", "]"}]}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"triplet", "[", 
      RowBox[{"1", ",", "3", ",", "2"}], "]"}], "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Reverse", "[", 
        RowBox[{
         RowBox[{"triplet", "[", 
          RowBox[{"2", ",", "3", ",", "1"}], "]"}], "[", 
         RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", 
          RowBox[{"triplet", "[", 
           RowBox[{"2", ",", "3", ",", "1"}], "]"}], "]"}]}], "}"}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"triplet", "[", 
      RowBox[{"1", ",", "3", ",", "1"}], "]"}], "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"n", "[", "0", "]"}], ",", 
         RowBox[{"su", "[", "3", "]"}], ",", 
         RowBox[{"n", "[", "0", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"n", "[", "0", "]"}], ",", 
         RowBox[{"g", "[", "2", "]"}], ",", 
         RowBox[{"n", "[", "0", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"n", "[", "0", "]"}], ",", 
         RowBox[{"so", "[", "7", "]"}], ",", 
         RowBox[{"n", "[", "0", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"n", "[", "0", "]"}], ",", 
         RowBox[{"so", "[", "8", "]"}], ",", 
         RowBox[{"n", "[", "0", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"n", "[", "0", "]"}], ",", 
         RowBox[{"so", "[", "9", "]"}], ",", 
         RowBox[{"n", "[", "0", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"n", "[", "0", "]"}], ",", 
         RowBox[{"so", "[", "10", "]"}], ",", 
         RowBox[{"n", "[", "0", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"n", "[", "0", "]"}], ",", 
         RowBox[{"so", "[", "11", "]"}], ",", 
         RowBox[{"n", "[", "0", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"n", "[", "0", "]"}], ",", 
         RowBox[{"so", "[", "12", "]"}], ",", 
         RowBox[{"n", "[", "0", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"n", "[", "0", "]"}], ",", 
         RowBox[{"f", "[", "4", "]"}], ",", 
         RowBox[{"n", "[", "0", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"n", "[", "0", "]"}], ",", 
         RowBox[{"e", "[", "6", "]"}], ",", 
         RowBox[{"n", "[", "0", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"n", "[", "0", "]"}], ",", 
         RowBox[{"e", "[", "7", "]"}], ",", 
         RowBox[{"n", "[", "0", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"sp", "[", "1", "]"}], ",", 
         RowBox[{"so", "[", "7", "]"}], ",", 
         RowBox[{"n", "[", "0", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"sp", "[", "2", "]"}], ",", 
         RowBox[{"so", "[", "7", "]"}], ",", 
         RowBox[{"n", "[", "0", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"sp", "[", "1", "]"}], ",", 
         RowBox[{"so", "[", "8", "]"}], ",", 
         RowBox[{"n", "[", "0", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"sp", "[", "1", "]"}], ",", 
         RowBox[{"so", "[", "9", "]"}], ",", 
         RowBox[{"n", "[", "0", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"sp", "[", "2", "]"}], ",", 
         RowBox[{"so", "[", "9", "]"}], ",", 
         RowBox[{"n", "[", "0", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"sp", "[", "1", "]"}], ",", 
         RowBox[{"so", "[", "10", "]"}], ",", 
         RowBox[{"n", "[", "0", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"sp", "[", "2", "]"}], ",", 
         RowBox[{"so", "[", "10", "]"}], ",", 
         RowBox[{"n", "[", "0", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"sp", "[", "3", "]"}], ",", 
         RowBox[{"so", "[", "10", "]"}], ",", 
         RowBox[{"n", "[", "0", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"sp", "[", "1", "]"}], ",", 
         RowBox[{"so", "[", "11", "]"}], ",", 
         RowBox[{"n", "[", "0", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"sp", "[", "2", "]"}], ",", 
         RowBox[{"so", "[", "11", "]"}], ",", 
         RowBox[{"n", "[", "0", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"sp", "[", "3", "]"}], ",", 
         RowBox[{"so", "[", "11", "]"}], ",", 
         RowBox[{"n", "[", "0", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"sp", "[", "4", "]"}], ",", 
         RowBox[{"so", "[", "11", "]"}], ",", 
         RowBox[{"n", "[", "0", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"sp", "[", "1", "]"}], ",", 
         RowBox[{"so", "[", "12", "]"}], ",", 
         RowBox[{"n", "[", "0", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"sp", "[", "2", "]"}], ",", 
         RowBox[{"so", "[", "12", "]"}], ",", 
         RowBox[{"n", "[", "0", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"sp", "[", "3", "]"}], ",", 
         RowBox[{"so", "[", "12", "]"}], ",", 
         RowBox[{"n", "[", "0", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"sp", "[", "4", "]"}], ",", 
         RowBox[{"so", "[", "12", "]"}], ",", 
         RowBox[{"n", "[", "0", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"sp", "[", "5", "]"}], ",", 
         RowBox[{"so", "[", "12", "]"}], ",", 
         RowBox[{"n", "[", "0", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"sp", "[", "1", "]"}], ",", 
         RowBox[{"g", "[", "2", "]"}], ",", 
         RowBox[{"n", "[", "0", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"sp", "[", "1", "]"}], ",", 
         RowBox[{"so", "[", "7", "]"}], ",", 
         RowBox[{"sp", "[", "1", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"sp", "[", "1", "]"}], ",", 
         RowBox[{"so", "[", "8", "]"}], ",", 
         RowBox[{"sp", "[", "1", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"sp", "[", "1", "]"}], ",", 
         RowBox[{"so", "[", "9", "]"}], ",", 
         RowBox[{"sp", "[", "1", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"sp", "[", "1", "]"}], ",", 
         RowBox[{"so", "[", "10", "]"}], ",", 
         RowBox[{"sp", "[", "1", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"sp", "[", "2", "]"}], ",", 
         RowBox[{"so", "[", "10", "]"}], ",", 
         RowBox[{"sp", "[", "1", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"sp", "[", "1", "]"}], ",", 
         RowBox[{"so", "[", "11", "]"}], ",", 
         RowBox[{"sp", "[", "1", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"sp", "[", "2", "]"}], ",", 
         RowBox[{"so", "[", "11", "]"}], ",", 
         RowBox[{"sp", "[", "1", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"sp", "[", "3", "]"}], ",", 
         RowBox[{"so", "[", "11", "]"}], ",", 
         RowBox[{"sp", "[", "1", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"sp", "[", "2", "]"}], ",", 
         RowBox[{"so", "[", "11", "]"}], ",", 
         RowBox[{"sp", "[", "2", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"sp", "[", "1", "]"}], ",", 
         RowBox[{"so", "[", "12", "]"}], ",", 
         RowBox[{"sp", "[", "1", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"sp", "[", "2", "]"}], ",", 
         RowBox[{"so", "[", "12", "]"}], ",", 
         RowBox[{"sp", "[", "1", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"sp", "[", "3", "]"}], ",", 
         RowBox[{"so", "[", "12", "]"}], ",", 
         RowBox[{"sp", "[", "1", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"sp", "[", "2", "]"}], ",", 
         RowBox[{"so", "[", "12", "]"}], ",", 
         RowBox[{"sp", "[", "2", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"sp", "[", "4", "]"}], ",", 
         RowBox[{"so", "[", "12", "]"}], ",", 
         RowBox[{"sp", "[", "1", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"sp", "[", "3", "]"}], ",", 
         RowBox[{"so", "[", "12", "]"}], ",", 
         RowBox[{"sp", "[", "2", "]"}]}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"triplet", "[", 
      RowBox[{"1", ",", "3", ",", "1"}], "]"}], "=", 
     RowBox[{"DeleteDuplicates", "[", 
      RowBox[{"Flatten", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"triplet", "[", 
              RowBox[{"1", ",", "3", ",", "1"}], "]"}], "[", 
             RowBox[{"[", "i", "]"}], "]"}], ",", 
            RowBox[{"Reverse", "[", 
             RowBox[{
              RowBox[{"triplet", "[", 
               RowBox[{"1", ",", "3", ",", "1"}], "]"}], "[", 
              RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", 
             RowBox[{"triplet", "[", 
              RowBox[{"1", ",", "3", ",", "1"}], "]"}], "]"}]}], "}"}]}], 
         "]"}], ",", "1"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"morefor313", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"g", "[", "2", "]"}], ",", 
         RowBox[{"sp", "[", "1", "]"}], ",", 
         RowBox[{"g", "[", "2", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"g", "[", "2", "]"}], ",", 
         RowBox[{"sp", "[", "1", "]"}], ",", 
         RowBox[{"so", "[", "7", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"g", "[", "2", "]"}], ",", 
         RowBox[{"sp", "[", "1", "]"}], ",", 
         RowBox[{"so", "[", "8", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"g", "[", "2", "]"}], ",", 
         RowBox[{"sp", "[", "1", "]"}], ",", 
         RowBox[{"so", "[", "9", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"g", "[", "2", "]"}], ",", 
         RowBox[{"sp", "[", "1", "]"}], ",", 
         RowBox[{"so", "[", "10", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"g", "[", "2", "]"}], ",", 
         RowBox[{"sp", "[", "1", "]"}], ",", 
         RowBox[{"so", "[", "11", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"g", "[", "2", "]"}], ",", 
         RowBox[{"sp", "[", "1", "]"}], ",", 
         RowBox[{"so", "[", "12", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"so", "[", "7", "]"}], ",", 
         RowBox[{"sp", "[", "1", "]"}], ",", 
         RowBox[{"so", "[", "7", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"so", "[", "7", "]"}], ",", 
         RowBox[{"sp", "[", "2", "]"}], ",", 
         RowBox[{"so", "[", "7", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"so", "[", "7", "]"}], ",", 
         RowBox[{"sp", "[", "1", "]"}], ",", 
         RowBox[{"so", "[", "9", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"so", "[", "7", "]"}], ",", 
         RowBox[{"sp", "[", "1", "]"}], ",", 
         RowBox[{"so", "[", "10", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"so", "[", "7", "]"}], ",", 
         RowBox[{"sp", "[", "1", "]"}], ",", 
         RowBox[{"so", "[", "11", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"so", "[", "7", "]"}], ",", 
         RowBox[{"sp", "[", "1", "]"}], ",", 
         RowBox[{"so", "[", "12", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"so", "[", "7", "]"}], ",", 
         RowBox[{"sp", "[", "2", "]"}], ",", 
         RowBox[{"so", "[", "9", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"so", "[", "7", "]"}], ",", 
         RowBox[{"sp", "[", "2", "]"}], ",", 
         RowBox[{"so", "[", "10", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"so", "[", "7", "]"}], ",", 
         RowBox[{"sp", "[", "2", "]"}], ",", 
         RowBox[{"so", "[", "11", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"so", "[", "7", "]"}], ",", 
         RowBox[{"sp", "[", "2", "]"}], ",", 
         RowBox[{"so", "[", "12", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"so", "[", "8", "]"}], ",", 
         RowBox[{"sp", "[", "1", "]"}], ",", 
         RowBox[{"so", "[", "7", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"so", "[", "8", "]"}], ",", 
         RowBox[{"sp", "[", "1", "]"}], ",", 
         RowBox[{"so", "[", "8", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"so", "[", "8", "]"}], ",", 
         RowBox[{"sp", "[", "1", "]"}], ",", 
         RowBox[{"so", "[", "9", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"so", "[", "8", "]"}], ",", 
         RowBox[{"sp", "[", "1", "]"}], ",", 
         RowBox[{"so", "[", "10", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"so", "[", "8", "]"}], ",", 
         RowBox[{"sp", "[", "1", "]"}], ",", 
         RowBox[{"so", "[", "11", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"so", "[", "8", "]"}], ",", 
         RowBox[{"sp", "[", "1", "]"}], ",", 
         RowBox[{"so", "[", "12", "]"}]}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"evenmorefor313", "=", 
     RowBox[{"Flatten", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"so", "[", "nl", "]"}], ",", 
           RowBox[{"sp", "[", "nm", "]"}], ",", 
           RowBox[{"so", "[", "nr", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"nl", ",", "9", ",", "12"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"nr", ",", "9", ",", "12"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"nm", ",", 
           RowBox[{"Ceiling", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"nr", "+", "nl", "-", "16"}], ")"}], "/", "4"}], "]"}], 
           ",", 
           RowBox[{"Min", "[", 
            RowBox[{
             RowBox[{"nr", "-", "7"}], ",", 
             RowBox[{"nl", "-", "7"}]}], "]"}]}], "}"}]}], "]"}], ",", "2"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"triplet", "[", 
      RowBox[{"3", ",", "1", ",", "3"}], "]"}], "=", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"su", "[", "3", "]"}], ",", 
           RowBox[{"n", "[", "0", "]"}], ",", 
           RowBox[{"su", "[", "3", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"g", "[", "2", "]"}], ",", 
           RowBox[{"n", "[", "0", "]"}], ",", 
           RowBox[{"su", "[", "3", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"f", "[", "4", "]"}], ",", 
           RowBox[{"n", "[", "0", "]"}], ",", 
           RowBox[{"su", "[", "3", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"e", "[", "6", "]"}], ",", 
           RowBox[{"n", "[", "0", "]"}], ",", 
           RowBox[{"su", "[", "3", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"g", "[", "2", "]"}], ",", 
           RowBox[{"n", "[", "0", "]"}], ",", 
           RowBox[{"g", "[", "2", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"f", "[", "4", "]"}], ",", 
           RowBox[{"n", "[", "0", "]"}], ",", 
           RowBox[{"g", "[", "2", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"so", "[", "7", "]"}], ",", 
           RowBox[{"n", "[", "0", "]"}], ",", 
           RowBox[{"su", "[", "3", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"so", "[", "8", "]"}], ",", 
           RowBox[{"n", "[", "0", "]"}], ",", 
           RowBox[{"su", "[", "3", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"so", "[", "9", "]"}], ",", 
           RowBox[{"n", "[", "0", "]"}], ",", 
           RowBox[{"su", "[", "3", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"so", "[", "10", "]"}], ",", 
           RowBox[{"n", "[", "0", "]"}], ",", 
           RowBox[{"su", "[", "3", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"so", "[", "7", "]"}], ",", 
           RowBox[{"n", "[", "0", "]"}], ",", 
           RowBox[{"g", "[", "2", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"so", "[", "8", "]"}], ",", 
           RowBox[{"n", "[", "0", "]"}], ",", 
           RowBox[{"g", "[", "2", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"so", "[", "9", "]"}], ",", 
           RowBox[{"n", "[", "0", "]"}], ",", 
           RowBox[{"g", "[", "2", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"so", "[", "7", "]"}], ",", 
           RowBox[{"n", "[", "0", "]"}], ",", 
           RowBox[{"so", "[", "7", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"so", "[", "8", "]"}], ",", 
           RowBox[{"n", "[", "0", "]"}], ",", 
           RowBox[{"so", "[", "7", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"so", "[", "9", "]"}], ",", 
           RowBox[{"n", "[", "0", "]"}], ",", 
           RowBox[{"so", "[", "7", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"so", "[", "8", "]"}], ",", 
           RowBox[{"n", "[", "0", "]"}], ",", 
           RowBox[{"so", "[", "8", "]"}]}], "}"}]}], "}"}], ",", "morefor313",
        ",", "evenmorefor313"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"triplet", "[", 
      RowBox[{"3", ",", "1", ",", "3"}], "]"}], "=", 
     RowBox[{"DeleteDuplicates", "[", 
      RowBox[{"Flatten", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"triplet", "[", 
              RowBox[{"3", ",", "1", ",", "3"}], "]"}], "[", 
             RowBox[{"[", "i", "]"}], "]"}], ",", 
            RowBox[{"Reverse", "[", 
             RowBox[{
              RowBox[{"triplet", "[", 
               RowBox[{"3", ",", "1", ",", "3"}], "]"}], "[", 
              RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", 
             RowBox[{"triplet", "[", 
              RowBox[{"3", ",", "1", ",", "3"}], "]"}], "]"}]}], "}"}]}], 
         "]"}], ",", "1"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"triplet", "[", 
      RowBox[{"1", ",", "5", ",", "1"}], "]"}], "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"n", "[", "0", "]"}], ",", 
         RowBox[{"f", "[", "4", "]"}], ",", 
         RowBox[{"n", "[", "0", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"n", "[", "0", "]"}], ",", 
         RowBox[{"e", "[", "6", "]"}], ",", 
         RowBox[{"n", "[", "0", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"n", "[", "0", "]"}], ",", 
         RowBox[{"e", "[", "7", "]"}], ",", 
         RowBox[{"n", "[", "0", "]"}]}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"triplet", "[", 
      RowBox[{"1", ",", "5", ",", "1"}], "]"}], "=", 
     RowBox[{"DeleteDuplicates", "[", 
      RowBox[{"Flatten", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"triplet", "[", 
              RowBox[{"1", ",", "5", ",", "1"}], "]"}], "[", 
             RowBox[{"[", "i", "]"}], "]"}], ",", 
            RowBox[{"Reverse", "[", 
             RowBox[{
              RowBox[{"triplet", "[", 
               RowBox[{"1", ",", "5", ",", "1"}], "]"}], "[", 
              RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", 
             RowBox[{"triplet", "[", 
              RowBox[{"1", ",", "5", ",", "1"}], "]"}], "]"}]}], "}"}]}], 
         "]"}], ",", "1"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"triplet", "[", 
      RowBox[{"3", ",", "1", ",", "5"}], "]"}], "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"su", "[", "3", "]"}], ",", 
         RowBox[{"n", "[", "0", "]"}], ",", 
         RowBox[{"f", "[", "4", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"su", "[", "3", "]"}], ",", 
         RowBox[{"n", "[", "0", "]"}], ",", 
         RowBox[{"e", "[", "6", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"g", "[", "2", "]"}], ",", 
         RowBox[{"n", "[", "0", "]"}], ",", 
         RowBox[{"f", "[", "4", "]"}]}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"triplet", "[", 
      RowBox[{"5", ",", "1", ",", "3"}], "]"}], "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Reverse", "[", 
        RowBox[{
         RowBox[{"triplet", "[", 
          RowBox[{"3", ",", "1", ",", "5"}], "]"}], "[", 
         RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", 
          RowBox[{"triplet", "[", 
           RowBox[{"3", ",", "1", ",", "5"}], "]"}], "]"}]}], "}"}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"triplet", "[", 
      RowBox[{"2", ",", "1", ",", "5"}], "]"}], "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"n", "[", "0", "]"}], ",", 
         RowBox[{"n", "[", "0", "]"}], ",", 
         RowBox[{"f", "[", "4", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"n", "[", "0", "]"}], ",", 
         RowBox[{"n", "[", "0", "]"}], ",", 
         RowBox[{"e", "[", "6", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"n", "[", "0", "]"}], ",", 
         RowBox[{"n", "[", "0", "]"}], ",", 
         RowBox[{"e", "[", "7", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"su", "[", "2", "]"}], ",", 
         RowBox[{"n", "[", "0", "]"}], ",", 
         RowBox[{"f", "[", "4", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"su", "[", "3", "]"}], ",", 
         RowBox[{"n", "[", "0", "]"}], ",", 
         RowBox[{"f", "[", "4", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"su", "[", "2", "]"}], ",", 
         RowBox[{"n", "[", "0", "]"}], ",", 
         RowBox[{"e", "[", "6", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"su", "[", "3", "]"}], ",", 
         RowBox[{"n", "[", "0", "]"}], ",", 
         RowBox[{"e", "[", "6", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"su", "[", "2", "]"}], ",", 
         RowBox[{"n", "[", "0", "]"}], ",", 
         RowBox[{"e", "[", "7", "]"}]}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"triplet", "[", 
      RowBox[{"5", ",", "1", ",", "2"}], "]"}], "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Reverse", "[", 
        RowBox[{
         RowBox[{"triplet", "[", 
          RowBox[{"2", ",", "1", ",", "5"}], "]"}], "[", 
         RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", 
          RowBox[{"triplet", "[", 
           RowBox[{"2", ",", "1", ",", "5"}], "]"}], "]"}]}], "}"}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"For", " ", "quartets"}], ",", " ", 
     RowBox[{
     "the", " ", "ordering", " ", "convention", " ", "is", " ", "left", " ", 
      "top", " ", "right", " ", "middle"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"quartet", "[", 
      RowBox[{"2", ",", "2", ",", "1", ",", "3"}], "]"}], "=", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"su", "[", "2", "]"}], ",", 
        RowBox[{"su", "[", "2", "]"}], ",", 
        RowBox[{"n", "[", "0", "]"}], ",", 
        RowBox[{"so", "[", "7", "]"}]}], "}"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"quartet", "[", 
      RowBox[{"2", ",", "1", ",", "2", ",", "3"}], "]"}], "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"quartet", "[", 
           RowBox[{"2", ",", "2", ",", "1", ",", "3"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"quartet", "[", 
           RowBox[{"2", ",", "2", ",", "1", ",", "3"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "3"}], "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"quartet", "[", 
           RowBox[{"2", ",", "2", ",", "1", ",", "3"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"quartet", "[", 
           RowBox[{"2", ",", "2", ",", "1", ",", "3"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "4"}], "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", 
          RowBox[{"quartet", "[", 
           RowBox[{"2", ",", "2", ",", "1", ",", "3"}], "]"}], "]"}]}], 
        "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"quartet", "[", 
      RowBox[{"1", ",", "2", ",", "2", ",", "3"}], "]"}], "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"quartet", "[", 
           RowBox[{"2", ",", "2", ",", "1", ",", "3"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "3"}], "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"quartet", "[", 
           RowBox[{"2", ",", "2", ",", "1", ",", "3"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"quartet", "[", 
           RowBox[{"2", ",", "2", ",", "1", ",", "3"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"quartet", "[", 
           RowBox[{"2", ",", "2", ",", "1", ",", "3"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "4"}], "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", 
          RowBox[{"quartet", "[", 
           RowBox[{"2", ",", "2", ",", "1", ",", "3"}], "]"}], "]"}]}], 
        "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"quartet", "[", 
      RowBox[{"2", ",", "1", ",", "1", ",", "3"}], "]"}], "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"su", "[", "2", "]"}], ",", 
         RowBox[{"n", "[", "0", "]"}], ",", 
         RowBox[{"n", "[", "0", "]"}], ",", 
         RowBox[{"g", "[", "2", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"su", "[", "2", "]"}], ",", 
         RowBox[{"sp", "[", "1", "]"}], ",", 
         RowBox[{"n", "[", "0", "]"}], ",", 
         RowBox[{"so", "[", "7", "]"}]}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"quartet", "[", 
      RowBox[{"1", ",", "1", ",", "2", ",", "3"}], "]"}], "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"quartet", "[", 
           RowBox[{"2", ",", "1", ",", "1", ",", "3"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "3"}], "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"quartet", "[", 
           RowBox[{"2", ",", "1", ",", "1", ",", "3"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"quartet", "[", 
           RowBox[{"2", ",", "1", ",", "1", ",", "3"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"quartet", "[", 
           RowBox[{"2", ",", "1", ",", "1", ",", "3"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "4"}], "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", 
          RowBox[{"quartet", "[", 
           RowBox[{"2", ",", "1", ",", "1", ",", "3"}], "]"}], "]"}]}], 
        "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"quartet", "[", 
      RowBox[{"1", ",", "2", ",", "1", ",", "3"}], "]"}], "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"quartet", "[", 
           RowBox[{"2", ",", "1", ",", "1", ",", "3"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"quartet", "[", 
           RowBox[{"2", ",", "1", ",", "1", ",", "3"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"quartet", "[", 
           RowBox[{"2", ",", "1", ",", "1", ",", "3"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "3"}], "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"quartet", "[", 
           RowBox[{"2", ",", "1", ",", "1", ",", "3"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "4"}], "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", 
          RowBox[{"quartet", "[", 
           RowBox[{"2", ",", "1", ",", "1", ",", "3"}], "]"}], "]"}]}], 
        "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"quartet", "[", 
      RowBox[{"1", ",", "1", ",", "1", ",", "5"}], "]"}], "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"n", "[", "0", "]"}], ",", 
         RowBox[{"n", "[", "0", "]"}], ",", 
         RowBox[{"n", "[", "0", "]"}], ",", 
         RowBox[{"f", "[", "4", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"n", "[", "0", "]"}], ",", 
         RowBox[{"n", "[", "0", "]"}], ",", 
         RowBox[{"n", "[", "0", "]"}], ",", 
         RowBox[{"e", "[", "6", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"n", "[", "0", "]"}], ",", 
         RowBox[{"n", "[", "0", "]"}], ",", 
         RowBox[{"n", "[", "0", "]"}], ",", 
         RowBox[{"e", "[", "7", "]"}]}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"quartet", "[", 
      RowBox[{"2", ",", "3", ",", "1", ",", "2"}], "]"}], "=", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"n", "[", "0", "]"}], ",", 
        RowBox[{"g", "[", "2", "]"}], ",", 
        RowBox[{"n", "[", "0", "]"}], ",", 
        RowBox[{"su", "[", "2", "]"}]}], "}"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"quartet", "[", 
      RowBox[{"3", ",", "2", ",", "1", ",", "2"}], "]"}], "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"quartet", "[", 
           RowBox[{"2", ",", "3", ",", "1", ",", "2"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"quartet", "[", 
           RowBox[{"2", ",", "3", ",", "1", ",", "2"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"quartet", "[", 
           RowBox[{"2", ",", "3", ",", "1", ",", "2"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "3"}], "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"quartet", "[", 
           RowBox[{"2", ",", "3", ",", "1", ",", "2"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "4"}], "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", 
          RowBox[{"quartet", "[", 
           RowBox[{"2", ",", "3", ",", "1", ",", "2"}], "]"}], "]"}]}], 
        "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"quartet", "[", 
      RowBox[{"2", ",", "1", ",", "3", ",", "2"}], "]"}], "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"quartet", "[", 
           RowBox[{"2", ",", "3", ",", "1", ",", "2"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"quartet", "[", 
           RowBox[{"2", ",", "3", ",", "1", ",", "2"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "3"}], "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"quartet", "[", 
           RowBox[{"2", ",", "3", ",", "1", ",", "2"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"quartet", "[", 
           RowBox[{"2", ",", "3", ",", "1", ",", "2"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "4"}], "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", 
          RowBox[{"quartet", "[", 
           RowBox[{"2", ",", "3", ",", "1", ",", "2"}], "]"}], "]"}]}], 
        "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"quartet", "[", 
      RowBox[{"1", ",", "3", ",", "2", ",", "2"}], "]"}], "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"quartet", "[", 
           RowBox[{"2", ",", "3", ",", "1", ",", "2"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "3"}], "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"quartet", "[", 
           RowBox[{"2", ",", "3", ",", "1", ",", "2"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"quartet", "[", 
           RowBox[{"2", ",", "3", ",", "1", ",", "2"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"quartet", "[", 
           RowBox[{"2", ",", "3", ",", "1", ",", "2"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "4"}], "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", 
          RowBox[{"quartet", "[", 
           RowBox[{"2", ",", "3", ",", "1", ",", "2"}], "]"}], "]"}]}], 
        "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"quartet", "[", 
      RowBox[{"1", ",", "2", ",", "3", ",", "2"}], "]"}], "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"quartet", "[", 
           RowBox[{"2", ",", "3", ",", "1", ",", "2"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "3"}], "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"quartet", "[", 
           RowBox[{"2", ",", "3", ",", "1", ",", "2"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"quartet", "[", 
           RowBox[{"2", ",", "3", ",", "1", ",", "2"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"quartet", "[", 
           RowBox[{"2", ",", "3", ",", "1", ",", "2"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "4"}], "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", 
          RowBox[{"quartet", "[", 
           RowBox[{"2", ",", "3", ",", "1", ",", "2"}], "]"}], "]"}]}], 
        "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"quartet", "[", 
      RowBox[{"3", ",", "1", ",", "2", ",", "2"}], "]"}], "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"quartet", "[", 
           RowBox[{"2", ",", "3", ",", "1", ",", "2"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"quartet", "[", 
           RowBox[{"2", ",", "3", ",", "1", ",", "2"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "3"}], "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"quartet", "[", 
           RowBox[{"2", ",", "3", ",", "1", ",", "2"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"quartet", "[", 
           RowBox[{"2", ",", "3", ",", "1", ",", "2"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "4"}], "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", 
          RowBox[{"quartet", "[", 
           RowBox[{"2", ",", "3", ",", "1", ",", "2"}], "]"}], "]"}]}], 
        "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"morefor2222", "=", 
     RowBox[{"Flatten", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"su", "[", "nl", "]"}], ",", 
           RowBox[{"su", "[", "nt", "]"}], ",", 
           RowBox[{"su", "[", "nr", "]"}], ",", 
           RowBox[{"su", "[", "nm", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"nl", ",", "2", ",", 
           RowBox[{
            RowBox[{"Min", "[", 
             RowBox[{"leftnumber", ",", "rightnumber"}], "]"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Length", "[", "inputlink", "]"}], "-", "1"}], 
             ")"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"nt", ",", "2", ",", 
           RowBox[{
            RowBox[{"Min", "[", 
             RowBox[{"leftnumber", ",", "rightnumber"}], "]"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Length", "[", "inputlink", "]"}], "-", "1"}], 
             ")"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"nr", ",", "2", ",", 
           RowBox[{
            RowBox[{"Min", "[", 
             RowBox[{"leftnumber", ",", "rightnumber"}], "]"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Length", "[", "inputlink", "]"}], "-", "1"}], 
             ")"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"nm", ",", 
           RowBox[{"Ceiling", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"nl", "+", "nr", "+", "nt"}], ")"}], "/", "2"}], "]"}], 
           ",", 
           RowBox[{"Min", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"2", " ", "nl"}], ",", 
              RowBox[{"2", " ", "nr"}], ",", 
              RowBox[{"2", "nt"}]}], "}"}], "]"}]}], "}"}]}], "]"}], ",", 
       "3"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"quartet", "[", 
      RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}], "=", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"su", "[", "2", "]"}], ",", 
           RowBox[{"su", "[", "2", "]"}], ",", 
           RowBox[{"su", "[", "2", "]"}], ",", 
           RowBox[{"so", "[", "7", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"su", "[", "2", "]"}], ",", 
           RowBox[{"su", "[", "2", "]"}], ",", 
           RowBox[{"su", "[", "2", "]"}], ",", 
           RowBox[{"g", "[", "2", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"n", "[", "0", "]"}], ",", 
           RowBox[{"n", "[", "0", "]"}], ",", 
           RowBox[{"n", "[", "0", "]"}], ",", 
           RowBox[{"su", "[", "2", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"n", "[", "0", "]"}], ",", 
           RowBox[{"n", "[", "0", "]"}], ",", 
           RowBox[{"su", "[", "2", "]"}], ",", 
           RowBox[{"su", "[", "2", "]"}]}], "}"}]}], 
        RowBox[{"(*", 
         RowBox[{",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"n", "[", "0", "]"}], ",", 
            RowBox[{"n", "[", "0", "]"}], ",", 
            RowBox[{"su", "[", "4", "]"}], ",", 
            RowBox[{"su", "[", "2", "]"}]}], "}"}]}], "*)"}], "}"}], ",", 
       "morefor2222"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Need", " ", "to", " ", "include", " ", "permutations", " ", "of", " ", 
     "first", " ", "three", " ", 
     RowBox[{"guys", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"quartet", "[", 
      RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}], "=", 
     RowBox[{"DeleteDuplicates", "[", 
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"quartet", "[", 
         RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"quartet", "[", 
              RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", 
            RowBox[{
             RowBox[{"quartet", "[", 
              RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
            RowBox[{
             RowBox[{"quartet", "[", 
              RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "3"}], "]"}], "]"}], ",", 
            RowBox[{
             RowBox[{"quartet", "[", 
              RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "4"}], "]"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", 
             RowBox[{"quartet", "[", 
              RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}], "]"}]}], 
           "}"}]}], "]"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"quartet", "[", 
              RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", 
            RowBox[{
             RowBox[{"quartet", "[", 
              RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "3"}], "]"}], "]"}], ",", 
            RowBox[{
             RowBox[{"quartet", "[", 
              RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
            RowBox[{
             RowBox[{"quartet", "[", 
              RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "4"}], "]"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", 
             RowBox[{"quartet", "[", 
              RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}], "]"}]}], 
           "}"}]}], "]"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"quartet", "[", 
              RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
            RowBox[{
             RowBox[{"quartet", "[", 
              RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "3"}], "]"}], "]"}], ",", 
            RowBox[{
             RowBox[{"quartet", "[", 
              RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", 
            RowBox[{
             RowBox[{"quartet", "[", 
              RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "2"}], "]"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", 
             RowBox[{"quartet", "[", 
              RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}], "]"}]}], 
           "}"}]}], "]"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"quartet", "[", 
              RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "3"}], "]"}], "]"}], ",", 
            RowBox[{
             RowBox[{"quartet", "[", 
              RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
            RowBox[{
             RowBox[{"quartet", "[", 
              RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", 
            RowBox[{
             RowBox[{"quartet", "[", 
              RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "2"}], "]"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", 
             RowBox[{"quartet", "[", 
              RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}], "]"}]}], 
           "}"}]}], "]"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"quartet", "[", 
              RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "3"}], "]"}], "]"}], ",", 
            RowBox[{
             RowBox[{"quartet", "[", 
              RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", 
            RowBox[{
             RowBox[{"quartet", "[", 
              RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
            RowBox[{
             RowBox[{"quartet", "[", 
              RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "2"}], "]"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", 
             RowBox[{"quartet", "[", 
              RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}], "]"}]}], 
           "}"}]}], "]"}]}], "]"}], "]"}]}], ";"}]}]}]], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.6266295229075937`*^9, 3.626629541656872*^9}, {
   3.626629976613448*^9, 3.626629979432226*^9}, {3.626693536575468*^9, 
   3.626693540149683*^9}, {3.626693630853272*^9, 3.626693776640765*^9}, {
   3.626693809771193*^9, 3.62669389219742*^9}, {3.626693983374996*^9, 
   3.626694009780552*^9}, {3.626694168876629*^9, 3.626694298985929*^9}, {
   3.626694346140609*^9, 3.626694346580258*^9}, {3.6266944334375668`*^9, 
   3.6266944508993673`*^9}, {3.626694489562738*^9, 3.6266946417955112`*^9}, {
   3.626694688730287*^9, 3.62669474315768*^9}, {3.626694797450708*^9, 
   3.626695126506379*^9}, {3.626695237596238*^9, 3.62669526086876*^9}, {
   3.626695402540518*^9, 3.626695514060987*^9}, {3.626695592201641*^9, 
   3.6266955968516827`*^9}, {3.62669562866361*^9, 3.626695684069625*^9}, {
   3.626695798206761*^9, 3.626695929230812*^9}, {3.6266985160358047`*^9, 
   3.6266985792349567`*^9}, {3.626699006141024*^9, 3.62669901157539*^9}, {
   3.626699100270245*^9, 3.626699101212912*^9}, {3.626699227194076*^9, 
   3.626699266630006*^9}, {3.6266992988510323`*^9, 3.6266993484932756`*^9}, {
   3.626699524502348*^9, 3.626699843211658*^9}, {3.62670007417197*^9, 
   3.626700080961927*^9}, {3.626700245033139*^9, 3.626700354128673*^9}, {
   3.626700384805735*^9, 3.626700399471038*^9}, {3.626700559477153*^9, 
   3.626700591037938*^9}, {3.626700638362397*^9, 3.626700702958488*^9}, {
   3.626700742985091*^9, 3.6267009339009123`*^9}, {3.626701296383998*^9, 
   3.626701484428014*^9}, {3.62670173241934*^9, 3.626701764763056*^9}, 
   3.626701910586762*^9, {3.626701987107005*^9, 3.626702010241417*^9}, {
   3.6267027155971823`*^9, 3.626702758795347*^9}, 3.6267028533077602`*^9, {
   3.626702883789301*^9, 3.626702892898364*^9}, {3.626703689673024*^9, 
   3.626703820403912*^9}, {3.626703974324626*^9, 3.626704126550704*^9}, {
   3.626704163074741*^9, 3.6267042060488863`*^9}, {3.6267046746781607`*^9, 
   3.626704710604251*^9}, {3.6267047561964397`*^9, 3.626704772063023*^9}, {
   3.6267048621116323`*^9, 3.62670489354405*^9}, {3.626704996230144*^9, 
   3.626705067873311*^9}, {3.626705147129539*^9, 3.6267051524992847`*^9}, {
   3.626705550062145*^9, 3.626705574027822*^9}, {3.626705621463896*^9, 
   3.626705737902937*^9}, {3.626705805067874*^9, 3.626705816257127*^9}, {
   3.62670586674009*^9, 3.626706006377932*^9}, {3.626706120350526*^9, 
   3.6267061337491093`*^9}, {3.626706725940884*^9, 3.626706747232115*^9}, {
   3.626706786454864*^9, 3.626706815298275*^9}, {3.6267069146385603`*^9, 
   3.626707245996971*^9}, {3.626707930737756*^9, 3.6267079563352003`*^9}, {
   3.626708304813755*^9, 3.626708309588861*^9}, {3.6267084306560783`*^9, 
   3.626708610700218*^9}, 3.626708649749196*^9, 3.6267086838532057`*^9, {
   3.6267098724273653`*^9, 3.626709969753735*^9}, {3.6267145457803392`*^9, 
   3.626714553900589*^9}, {3.6267152289635353`*^9, 3.626715238473839*^9}, 
   3.6267152834248877`*^9, {3.626781006866251*^9, 3.626781068345069*^9}, {
   3.626781440735434*^9, 3.6267814576385307`*^9}, {3.6267814883311033`*^9, 
   3.6267814970443497`*^9}, {3.62678153880471*^9, 3.626781575391189*^9}, {
   3.6267816157879257`*^9, 3.626781638982833*^9}, {3.626781807020797*^9, 
   3.626781829076906*^9}, {3.626781862358639*^9, 3.626781881654684*^9}, {
   3.626781913877735*^9, 3.6267820100678596`*^9}, {3.6267820721083927`*^9, 
   3.626782113641613*^9}, {3.6267821654506598`*^9, 3.626782170254285*^9}, {
   3.6267822955947647`*^9, 3.626782297378693*^9}, {3.626782819997686*^9, 
   3.626782830456381*^9}, {3.626782976573019*^9, 3.62678303024745*^9}, {
   3.6267849596706333`*^9, 3.626785022361053*^9}, {3.6267855138097878`*^9, 
   3.6267855899752703`*^9}, {3.6267856328831377`*^9, 
   3.6267856350701923`*^9}, {3.626785682781433*^9, 3.6267856949396553`*^9}, {
   3.626785861307632*^9, 3.62678586334888*^9}, {3.62678589782338*^9, 
   3.6267859233827953`*^9}, {3.626786005765697*^9, 3.626786039564391*^9}, {
   3.626786097900889*^9, 3.626786132625924*^9}, {3.6267862957250147`*^9, 
   3.626786316486422*^9}, {3.626786401450926*^9, 3.626786473262698*^9}, 
   3.6267865933414917`*^9, {3.626790408466807*^9, 3.626790456548563*^9}, {
   3.626790520019492*^9, 3.626790521998274*^9}, {3.626790565320155*^9, 
   3.626790606801476*^9}, {3.626790712605847*^9, 3.6267907351329517`*^9}, {
   3.6267908635522423`*^9, 3.62679086542579*^9}, {3.626791179136093*^9, 
   3.626791211606263*^9}, {3.6267912779557123`*^9, 3.626791319939929*^9}, {
   3.626791353745862*^9, 3.6267914112860727`*^9}, {3.626791722031468*^9, 
   3.6267918699161263`*^9}, {3.626791912652321*^9, 3.626791925457593*^9}, {
   3.626792039164003*^9, 3.6267920926656857`*^9}, {3.626792185995016*^9, 
   3.626792231926054*^9}, {3.626792367795763*^9, 3.626792368053019*^9}, {
   3.626792435993597*^9, 3.6267924997950153`*^9}, {3.62679275974909*^9, 
   3.6267928160949583`*^9}, {3.62679287246917*^9, 3.6267928756104097`*^9}, {
   3.626793137726077*^9, 3.626793141241342*^9}, {3.6267932063037453`*^9, 
   3.626793222993428*^9}, {3.626794462747246*^9, 3.6267944668406153`*^9}, {
   3.6267945003984528`*^9, 3.626794572934127*^9}, {3.6267946047422953`*^9, 
   3.626794779770278*^9}, {3.626794813386232*^9, 3.6267948582012243`*^9}, {
   3.6267949499698143`*^9, 3.626795120336025*^9}, {3.626795152446856*^9, 
   3.626795247436742*^9}, {3.626795305579198*^9, 3.626795339227311*^9}, {
   3.626795370504683*^9, 3.626795419552726*^9}, {3.626795463681601*^9, 
   3.626795512739234*^9}, {3.6267977222001753`*^9, 3.626797830996797*^9}, {
   3.626797917370707*^9, 3.6267980356704817`*^9}, {3.626798104614059*^9, 
   3.626798207033523*^9}, {3.6267982399322777`*^9, 3.626798251785247*^9}, {
   3.626804948834784*^9, 3.626804951697871*^9}, {3.626805050559259*^9, 
   3.626805085304459*^9}, {3.626805138159239*^9, 3.6268052361323977`*^9}, {
   3.626805359533102*^9, 3.626805464829979*^9}, {3.6268055342835693`*^9, 
   3.626805537851119*^9}, {3.6268062028940897`*^9, 3.62680621783108*^9}, {
   3.626806533581853*^9, 3.6268065539428043`*^9}, 3.6305038268726482`*^9, {
   3.630503868365868*^9, 3.6305039269070168`*^9}, 3.630504162356248*^9, {
   3.63050420036696*^9, 3.630504270634129*^9}, {3.6305045986543303`*^9, 
   3.630504601134523*^9}, {3.6305047119114857`*^9, 3.630504715286222*^9}, {
   3.630504760242229*^9, 3.630504763067466*^9}, {3.6305049459933367`*^9, 
   3.630504950411954*^9}, {3.6306743242905703`*^9, 3.630674324913184*^9}, {
   3.630674410820525*^9, 3.6306744586368103`*^9}, {3.630675466062282*^9, 
   3.630675482344617*^9}, {3.630675590415001*^9, 3.630675590782551*^9}, {
   3.630675930335194*^9, 3.6306759369566593`*^9}, 3.6306760178367023`*^9, {
   3.630677753222871*^9, 3.6306777559488697`*^9}, 3.630679617524884*^9, 
   3.6307770761729383`*^9, {3.631034575427375*^9, 3.631034583756874*^9}, {
   3.631034799812996*^9, 3.6310348249170313`*^9}, {3.6310348603903017`*^9, 
   3.631034869584724*^9}, {3.6310349835356617`*^9, 3.631034990719893*^9}, 
   3.631035038691144*^9, {3.6312874186219883`*^9, 3.63128746182652*^9}, {
   3.631462261043579*^9, 3.63146226134971*^9}, {3.631701103232497*^9, 
   3.631701127838737*^9}, 3.631966088651376*^9, {3.631966119386194*^9, 
   3.6319661197885523`*^9}, {3.631966323448593*^9, 3.631966325070531*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"doubletlist", "[", 
    RowBox[{"1", ",", "3"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"n", "[", "0", "]"}], ",", 
       RowBox[{"su", "[", "3", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"n", "[", "0", "]"}], ",", 
       RowBox[{"g", "[", "2", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"n", "[", "0", "]"}], ",", 
       RowBox[{"f", "[", "4", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"n", "[", "0", "]"}], ",", 
       RowBox[{"e", "[", "6", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"n", "[", "0", "]"}], ",", 
       RowBox[{"e", "[", "7", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"n", "[", "0", "]"}], ",", 
       RowBox[{"so", "[", "7", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"n", "[", "0", "]"}], ",", 
       RowBox[{"so", "[", "8", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"n", "[", "0", "]"}], ",", 
       RowBox[{"so", "[", "9", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"n", "[", "0", "]"}], ",", 
       RowBox[{"so", "[", "10", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"n", "[", "0", "]"}], ",", 
       RowBox[{"so", "[", "11", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"n", "[", "0", "]"}], ",", 
       RowBox[{"so", "[", "12", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"sp", "[", "1", "]"}], ",", 
       RowBox[{"g", "[", "2", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"sp", "[", "1", "]"}], ",", 
       RowBox[{"so", "[", "7", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"sp", "[", "1", "]"}], ",", 
       RowBox[{"so", "[", "8", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"sp", "[", "1", "]"}], ",", 
       RowBox[{"so", "[", "9", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"sp", "[", "2", "]"}], ",", 
       RowBox[{"so", "[", "9", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"sp", "[", "1", "]"}], ",", 
       RowBox[{"so", "[", "10", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"sp", "[", "2", "]"}], ",", 
       RowBox[{"so", "[", "10", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"sp", "[", "3", "]"}], ",", 
       RowBox[{"so", "[", "10", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"sp", "[", "1", "]"}], ",", 
       RowBox[{"so", "[", "11", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"sp", "[", "2", "]"}], ",", 
       RowBox[{"so", "[", "11", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"sp", "[", "3", "]"}], ",", 
       RowBox[{"so", "[", "11", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"sp", "[", "4", "]"}], ",", 
       RowBox[{"so", "[", "11", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"sp", "[", "1", "]"}], ",", 
       RowBox[{"so", "[", "12", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"sp", "[", "2", "]"}], ",", 
       RowBox[{"so", "[", "12", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"sp", "[", "3", "]"}], ",", 
       RowBox[{"so", "[", "12", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"sp", "[", "4", "]"}], ",", 
       RowBox[{"so", "[", "12", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"sp", "[", "5", "]"}], ",", 
       RowBox[{"so", "[", "12", "]"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"doubletlist", "[", 
    RowBox[{"3", ",", "1"}], "]"}], "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Reverse", "[", 
      RowBox[{
       RowBox[{"doubletlist", "[", 
        RowBox[{"1", ",", "3"}], "]"}], "[", 
       RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", 
        RowBox[{"doubletlist", "[", 
         RowBox[{"1", ",", "3"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"doubletlist", "[", 
    RowBox[{"1", ",", "5"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"n", "[", "0", "]"}], ",", 
       RowBox[{"f", "[", "4", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"n", "[", "0", "]"}], ",", 
       RowBox[{"e", "[", "6", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"n", "[", "0", "]"}], ",", 
       RowBox[{"e", "[", "7", "]"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"doubletlist", "[", 
    RowBox[{"5", ",", "1"}], "]"}], "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Reverse", "[", 
      RowBox[{
       RowBox[{"doubletlist", "[", 
        RowBox[{"1", ",", "5"}], "]"}], "[", 
       RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", 
        RowBox[{"doubletlist", "[", 
         RowBox[{"1", ",", "5"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"doubletlist", "[", 
    RowBox[{"2", ",", "3"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"su", "[", "2", "]"}], ",", 
       RowBox[{"g", "[", "2", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"su", "[", "2", "]"}], ",", 
       RowBox[{"so", "[", "7", "]"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"doubletlist", "[", 
    RowBox[{"3", ",", "2"}], "]"}], "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Reverse", "[", 
      RowBox[{
       RowBox[{"doubletlist", "[", 
        RowBox[{"2", ",", "3"}], "]"}], "[", 
       RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", 
        RowBox[{"doubletlist", "[", 
         RowBox[{"2", ",", "3"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"morefor22", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"su", "[", "nl", "]"}], ",", 
         RowBox[{"su", "[", "nr", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"nl", ",", "2", ",", 
         RowBox[{"Max", "[", 
          RowBox[{"leftnumber", ",", "rightnumber"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"nr", ",", 
         RowBox[{"Max", "[", 
          RowBox[{"2", ",", 
           RowBox[{"Ceiling", "[", 
            RowBox[{"nl", "/", "2"}], "]"}]}], "]"}], ",", 
         RowBox[{"2", " ", "nl"}]}], "}"}]}], "]"}], ",", "1"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"doublet", "[", 
    RowBox[{"2", ",", "2"}], "]"}], "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"n", "[", "0", "]"}], ",", 
         RowBox[{"n", "[", "0", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"su", "[", "2", "]"}], ",", 
         RowBox[{"n", "[", "0", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"so", "[", "7", "]"}], ",", 
         RowBox[{"su", "[", "2", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"g", "[", "2", "]"}], ",", 
         RowBox[{"su", "[", "2", "]"}]}], "}"}]}], "}"}], ",", "morefor22"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"doublet", "[", 
    RowBox[{"2", ",", "2"}], "]"}], "=", 
   RowBox[{"DeleteDuplicates", "[", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"doublet", "[", 
       RowBox[{"2", ",", "2"}], "]"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Reverse", "[", 
         RowBox[{
          RowBox[{"doublet", "[", 
           RowBox[{"2", ",", "2"}], "]"}], "[", 
          RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", 
           RowBox[{"doublet", "[", 
            RowBox[{"2", ",", "2"}], "]"}], "]"}]}], "}"}]}], "]"}]}], "]"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"morefor21", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"so", "[", "nl", "]"}], ",", 
         RowBox[{"sp", "[", "nr", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"nl", ",", "9", ",", "13"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"nr", ",", "1", ",", 
         RowBox[{"nl", "-", "6"}]}], "}"}]}], "]"}], ",", "1"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"evenmorefor21", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"su", "[", "nl", "]"}], ",", 
         RowBox[{"sp", "[", "nr", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"nl", ",", "2", ",", 
         RowBox[{"Max", "[", 
          RowBox[{"leftnumber", ",", "rightnumber"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"nr", ",", 
         RowBox[{"Max", "[", 
          RowBox[{"1", ",", 
           RowBox[{"Ceiling", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"nl", "-", "8"}], ")"}], "/", "2"}], "]"}]}], "]"}], 
         ",", " ", "nl"}], "}"}]}], "]"}], ",", "1"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mostfor21", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"su", "[", "nl", "]"}], ",", 
         RowBox[{"su", "[", "nr", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"nr", ",", "2", ",", 
         RowBox[{"Max", "[", 
          RowBox[{"leftnumber", ",", "rightnumber"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"nl", ",", 
         RowBox[{"Max", "[", 
          RowBox[{"2", ",", 
           RowBox[{"Ceiling", "[", 
            RowBox[{"nr", "/", "2"}], "]"}]}], "]"}], ",", " ", 
         RowBox[{"nr", "+", "8", "+", 
          RowBox[{"KroneckerDelta", "[", 
           RowBox[{"nr", ",", "3"}], "]"}], "+", 
          RowBox[{"KroneckerDelta", "[", 
           RowBox[{"nr", ",", "6"}], "]"}]}]}], "}"}]}], "]"}], ",", "1"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"doublet", "[", 
    RowBox[{"2", ",", "1"}], "]"}], "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"n", "[", "0", "]"}], ",", 
         RowBox[{"n", "[", "0", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"so", "[", "7", "]"}], ",", 
         RowBox[{"sp", "[", "1", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"so", "[", "7", "]"}], ",", 
         RowBox[{"sp", "[", "2", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"so", "[", "7", "]"}], ",", 
         RowBox[{"sp", "[", "3", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"so", "[", "7", "]"}], ",", 
         RowBox[{"sp", "[", "4", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"so", "[", "8", "]"}], ",", 
         RowBox[{"sp", "[", "1", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"so", "[", "8", "]"}], ",", 
         RowBox[{"sp", "[", "2", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"g", "[", "2", "]"}], ",", 
         RowBox[{"sp", "[", "1", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"g", "[", "2", "]"}], ",", 
         RowBox[{"sp", "[", "2", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"g", "[", "2", "]"}], ",", 
         RowBox[{"sp", "[", "3", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"g", "[", "2", "]"}], ",", 
         RowBox[{"sp", "[", "4", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"su", "[", "2", "]"}], ",", 
         RowBox[{"n", "[", "0", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"su", "[", "3", "]"}], ",", 
         RowBox[{"n", "[", "0", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"su", "[", "4", "]"}], ",", 
         RowBox[{"n", "[", "0", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"su", "[", "5", "]"}], ",", 
         RowBox[{"n", "[", "0", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"su", "[", "6", "]"}], ",", 
         RowBox[{"n", "[", "0", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"su", "[", "7", "]"}], ",", 
         RowBox[{"n", "[", "0", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"su", "[", "8", "]"}], ",", 
         RowBox[{"n", "[", "0", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"su", "[", "9", "]"}], ",", 
         RowBox[{"n", "[", "0", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"so", "[", "7", "]"}], ",", 
         RowBox[{"n", "[", "0", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"so", "[", "8", "]"}], ",", 
         RowBox[{"n", "[", "0", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"so", "[", "9", "]"}], ",", 
         RowBox[{"n", "[", "0", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"so", "[", "10", "]"}], ",", 
         RowBox[{"n", "[", "0", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"so", "[", "11", "]"}], ",", 
         RowBox[{"n", "[", "0", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"so", "[", "12", "]"}], ",", 
         RowBox[{"n", "[", "0", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"so", "[", "13", "]"}], ",", 
         RowBox[{"n", "[", "0", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"f", "[", "4", "]"}], ",", 
         RowBox[{"n", "[", "0", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"e", "[", "6", "]"}], ",", 
         RowBox[{"n", "[", "0", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"e", "[", "7", "]"}], ",", 
         RowBox[{"n", "[", "0", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"n", "[", "0", "]"}], ",", 
         RowBox[{"sp", "[", "1", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"su", "[", "2", "]"}], ",", 
         RowBox[{"g", "[", "2", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"su", "[", "2", "]"}], ",", 
         RowBox[{"so", "[", "7", "]"}]}], "}"}]}], "}"}], ",", "morefor21", 
     ",", "evenmorefor21", ",", "mostfor21"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"doublet", "[", 
    RowBox[{"1", ",", "2"}], "]"}], "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Reverse", "[", 
      RowBox[{
       RowBox[{"doublet", "[", 
        RowBox[{"2", ",", "1"}], "]"}], "[", 
       RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", 
        RowBox[{"doublet", "[", 
         RowBox[{"2", ",", "1"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.626714138015409*^9, 3.626714197808834*^9}, {
   3.6267143136978817`*^9, 3.626714356413903*^9}, {3.62671460661014*^9, 
   3.626714664626048*^9}, {3.626714721622908*^9, 3.626714836839591*^9}, {
   3.6267152289636297`*^9, 3.6267152384739017`*^9}, 3.626715283424981*^9, {
   3.626806533581955*^9, 3.6268065539429293`*^9}, {3.626820353333332*^9, 
   3.626820439828483*^9}, {3.626820503343199*^9, 3.626820537193821*^9}, {
   3.62682071432518*^9, 3.626821040854247*^9}, {3.626821097173895*^9, 
   3.626821107181896*^9}, {3.6268215545642767`*^9, 3.626821813051426*^9}, {
   3.6268218438444643`*^9, 3.6268218956543827`*^9}, {3.62682205493574*^9, 
   3.626822170878261*^9}, {3.626822261646042*^9, 3.626822274898254*^9}, 
   3.62682234973105*^9, {3.6268224160467157`*^9, 3.626822490042472*^9}, {
   3.626822536295576*^9, 3.626822689022819*^9}, {3.626822786922885*^9, 
   3.626822793595708*^9}, 3.631034756488434*^9, 3.631966152356103*^9, {
   3.631966437043086*^9, 3.631966453953454*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["This is the loop that does the stitching.", "Text",
 CellGroupingRules->{GroupTogetherGrouping, 10001.},
 CellChangeTimes->{{3.62671529328082*^9, 3.626715306854579*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Quiet", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Max", "[", 
        RowBox[{"Flatten", "[", "inputlink", "]"}], "]"}], "\[Equal]", "2"}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"The", " ", "list", " ", "is", " ", 
        RowBox[{"infinite", "--"}], "we", " ", "need", " ", "to", " ", "use", 
        " ", "the", " ", "left", " ", "and", " ", "right", " ", 
        RowBox[{"links", "."}]}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "inputlink", "]"}], "\[Equal]", "2"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"outlist", "=", 
           RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"workinglist", "=", 
           RowBox[{"doublet", "[", 
            RowBox[{
             RowBox[{"inputlink", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"inputlink", "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"i", "=", "1"}], ",", 
            RowBox[{"i", "\[LessEqual]", 
             RowBox[{"Length", "[", "workinglist", "]"}]}], ",", 
            RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"ToString", "[", 
                  RowBox[{"workinglist", "[", 
                   RowBox[{"[", 
                    RowBox[{"i", ",", "1"}], "]"}], "]"}], "]"}], "\[Equal]", 
                 
                 RowBox[{"ToString", "[", "leftnode", "]"}]}], "&&", 
                RowBox[{
                 RowBox[{"ToString", "[", 
                  RowBox[{"workinglist", "[", 
                   RowBox[{"[", 
                    RowBox[{"i", ",", "2"}], "]"}], "]"}], "]"}], "\[Equal]", 
                 
                 RowBox[{"ToString", "[", "rightnode", "]"}]}]}], ",", 
               "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"outlist", "=", 
                 RowBox[{"{", 
                  RowBox[{"leftnode", ",", "rightnode"}], "}"}]}], ";"}]}], 
              "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
           "]"}], ";"}], "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Length", "[", "inputlink", "]"}], "\[Equal]", "3"}], "&&", 
             RowBox[{
              RowBox[{"Depth", "[", "inputlink", "]"}], "\[Equal]", "2"}]}], 
            ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"startlist", "=", 
              RowBox[{"infinitetriplet", "[", 
               RowBox[{
                RowBox[{"inputlink", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ",", 
                RowBox[{"inputlink", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], ",", 
                RowBox[{"inputlink", "[", 
                 RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"nextlist", "=", 
              RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"For", "[", 
              RowBox[{
               RowBox[{"i", "=", "1"}], ",", 
               RowBox[{"i", "\[LessEqual]", 
                RowBox[{"Length", "[", "startlist", "]"}]}], ",", 
               RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"ToString", "[", 
                    RowBox[{"startlist", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "1"}], "]"}], "]"}], "]"}], "\[Equal]", 
                    
                    RowBox[{"ToString", "[", "leftnode", "]"}]}], "&&", 
                   RowBox[{
                    RowBox[{"ToString", "[", 
                    RowBox[{"startlist", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "3"}], "]"}], "]"}], "]"}], "\[Equal]", 
                    
                    RowBox[{"ToString", "[", "rightnode", "]"}]}]}], ",", 
                  "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"nextlist", "=", 
                    RowBox[{"Append", "[", 
                    RowBox[{"nextlist", ",", 
                    RowBox[{"startlist", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], ";"}]}], 
                 "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]",
               "]"}], ";", "\[IndentingNewLine]", 
             RowBox[{"outlist", "=", "nextlist"}], ";"}], 
            "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
            RowBox[{"(*", 
             RowBox[{"Now", ",", " ", 
              RowBox[{
              "we", " ", "know", " ", "the", " ", "length", " ", "is", " ", 
               "longer", " ", "than", " ", "3"}], ",", " ", 
              RowBox[{
               RowBox[{"or", " ", 
                RowBox[{"it", "'"}], "s", " ", "t"}], "-", 
               RowBox[{
                RowBox[{"shaped", ".", "  ", "Here"}], " ", "we", " ", 
                "handle", " ", "the", " ", "\"\<longer than 3\>\"", " ", 
                RowBox[{"case", "."}]}]}]}], "*)"}], "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"Depth", "[", "inputlink", "]"}], "\[Equal]", "2"}], 
               ",", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"currentlist", "=", 
                 RowBox[{"infinitetriplet", "[", 
                  RowBox[{
                   RowBox[{"inputlink", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", 
                   RowBox[{"inputlink", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", 
                   RowBox[{"inputlink", "[", 
                    RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"nextlist", "=", 
                 RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
                RowBox[{"For", "[", 
                 RowBox[{
                  RowBox[{"i", "=", "1"}], ",", 
                  RowBox[{"i", "\[LessEqual]", 
                   RowBox[{"Length", "[", "currentlist", "]"}]}], ",", 
                  RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"ToString", "[", 
                    RowBox[{"currentlist", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "1"}], "]"}], "]"}], "]"}], "\[Equal]", 
                    
                    RowBox[{"ToString", "[", "leftnode", "]"}]}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"nextlist", "=", 
                    RowBox[{"Append", "[", 
                    RowBox[{"nextlist", ",", 
                    RowBox[{"currentlist", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], ";"}]}], 
                    "\[IndentingNewLine]", "]"}], ";"}]}], 
                 "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
                RowBox[{"currentlist", "=", "nextlist"}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"For", "[", 
                 RowBox[{
                  RowBox[{"i", "=", "3"}], ",", 
                  RowBox[{"i", "\[LessEqual]", 
                   RowBox[{
                    RowBox[{"Length", "[", "inputlink", "]"}], "-", "1"}]}], 
                  ",", 
                  RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"workinglist", "=", 
                    RowBox[{"infinitetriplet", "[", 
                    RowBox[{
                    RowBox[{"inputlink", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", "-", "1"}], "]"}], "]"}], ",", 
                    RowBox[{"inputlink", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", 
                    RowBox[{"inputlink", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", "+", "1"}], "]"}], "]"}]}], "]"}]}], ";", 
                   "\[IndentingNewLine]", 
                   RowBox[{"nextlist", "=", 
                    RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
                   RowBox[{"For", "[", 
                    RowBox[{
                    RowBox[{"j", "=", "1"}], ",", 
                    RowBox[{"j", "\[LessEqual]", 
                    RowBox[{"Length", "[", "currentlist", "]"}]}], ",", 
                    RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"For", "[", 
                    RowBox[{
                    RowBox[{"k", "=", "1"}], ",", 
                    RowBox[{"k", "\[LessEqual]", 
                    RowBox[{"Length", "[", "workinglist", "]"}]}], ",", 
                    RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"currentlist", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", 
                    RowBox[{"-", "2"}]}], "]"}], "]"}], "\[Equal]", 
                    RowBox[{"workinglist", "[", 
                    RowBox[{"[", 
                    RowBox[{"k", ",", "1"}], "]"}], "]"}]}], "&&", 
                    RowBox[{
                    RowBox[{"currentlist", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", 
                    RowBox[{"-", "1"}]}], "]"}], "]"}], "\[Equal]", 
                    RowBox[{"workinglist", "[", 
                    RowBox[{"[", 
                    RowBox[{"k", ",", "2"}], "]"}], "]"}]}]}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"nextlist", "=", 
                    RowBox[{"Append", "[", 
                    RowBox[{"nextlist", ",", 
                    RowBox[{"Append", "[", 
                    RowBox[{
                    RowBox[{"currentlist", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], ",", 
                    RowBox[{"workinglist", "[", 
                    RowBox[{"[", 
                    RowBox[{"k", ",", "3"}], "]"}], "]"}]}], "]"}]}], "]"}]}],
                     ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
                    "\[IndentingNewLine]", "]"}], ";"}]}], 
                    "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
                   
                   RowBox[{"currentlist", "=", "nextlist"}], ";"}]}], 
                 "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
                RowBox[{"nextlist", "=", 
                 RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
                RowBox[{"For", "[", 
                 RowBox[{
                  RowBox[{"i", "=", "1"}], ",", 
                  RowBox[{"i", "\[LessEqual]", 
                   RowBox[{"Length", "[", "currentlist", "]"}]}], ",", 
                  RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"ToString", "[", 
                    RowBox[{"currentlist", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", 
                    RowBox[{"-", "1"}]}], "]"}], "]"}], "]"}], "\[Equal]", 
                    RowBox[{"ToString", "[", "rightnode", "]"}]}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"nextlist", "=", 
                    RowBox[{"Append", "[", 
                    RowBox[{"nextlist", ",", 
                    RowBox[{"currentlist", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], ";"}]}], 
                    "\[IndentingNewLine]", "]"}], ";"}]}], 
                 "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
                RowBox[{"currentlist", "=", "nextlist"}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"outlist", "=", "currentlist"}], ";"}], 
               "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
               RowBox[{"(*", 
                RowBox[{"Now", ",", " ", 
                 RowBox[{
                  RowBox[{
                  "we", " ", "know", " ", "the", " ", "link", " ", "is", " ", 
                   "T"}], "-", "shaped"}]}], "*)"}], "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"tpos", "=", 
                 RowBox[{
                  RowBox[{"Position", "[", 
                   RowBox[{
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{"Depth", "[", 
                    RowBox[{"inputlink", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "1", ",", 
                    RowBox[{"Length", "[", "inputlink", "]"}]}], "}"}]}], 
                    "]"}], ",", "2"}], "]"}], "[", 
                  RowBox[{"[", 
                   RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"lineartable", "=", 
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"i", "\[NotEqual]", "tpos"}], ",", 
                    RowBox[{"inputlink", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", 
                    RowBox[{"inputlink", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "1"}], "]"}], "]"}]}], "]"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"i", ",", "1", ",", 
                    RowBox[{"Length", "[", "inputlink", "]"}]}], "}"}]}], 
                  "]"}]}], ";", "\[IndentingNewLine]", 
                RowBox[{"currentlist", "=", 
                 RowBox[{"infinitetriplet", "[", 
                  RowBox[{
                   RowBox[{"lineartable", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", 
                   RowBox[{"lineartable", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", 
                   RowBox[{"lineartable", "[", 
                    RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"nextlist", "=", 
                 RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
                RowBox[{"For", "[", 
                 RowBox[{
                  RowBox[{"i", "=", "1"}], ",", 
                  RowBox[{"i", "\[LessEqual]", 
                   RowBox[{"Length", "[", "currentlist", "]"}]}], ",", 
                  RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"ToString", "[", 
                    RowBox[{"currentlist", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "1"}], "]"}], "]"}], "]"}], "\[Equal]", 
                    
                    RowBox[{"ToString", "[", "leftnode", "]"}]}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"nextlist", "=", 
                    RowBox[{"Append", "[", 
                    RowBox[{"nextlist", ",", 
                    RowBox[{"currentlist", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], ";"}]}], 
                    "\[IndentingNewLine]", "]"}], ";"}]}], 
                 "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
                RowBox[{"currentlist", "=", "nextlist"}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"For", "[", 
                 RowBox[{
                  RowBox[{"i", "=", "3"}], ",", 
                  RowBox[{"i", "\[LessEqual]", 
                   RowBox[{
                    RowBox[{"Length", "[", "lineartable", "]"}], "-", "1"}]}],
                   ",", 
                  RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"workinglist", "=", 
                    RowBox[{"infinitetriplet", "[", 
                    RowBox[{
                    RowBox[{"lineartable", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", "-", "1"}], "]"}], "]"}], ",", 
                    RowBox[{"lineartable", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", 
                    RowBox[{"lineartable", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", "+", "1"}], "]"}], "]"}]}], "]"}]}], ";", 
                   "\[IndentingNewLine]", 
                   RowBox[{"nextlist", "=", 
                    RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
                   RowBox[{"For", "[", 
                    RowBox[{
                    RowBox[{"j", "=", "1"}], ",", 
                    RowBox[{"j", "\[LessEqual]", 
                    RowBox[{"Length", "[", "currentlist", "]"}]}], ",", 
                    RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"For", "[", 
                    RowBox[{
                    RowBox[{"k", "=", "1"}], ",", 
                    RowBox[{"k", "\[LessEqual]", 
                    RowBox[{"Length", "[", "workinglist", "]"}]}], ",", 
                    RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"currentlist", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", 
                    RowBox[{"-", "2"}]}], "]"}], "]"}], "\[Equal]", 
                    RowBox[{"workinglist", "[", 
                    RowBox[{"[", 
                    RowBox[{"k", ",", "1"}], "]"}], "]"}]}], "&&", 
                    RowBox[{
                    RowBox[{"currentlist", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", 
                    RowBox[{"-", "1"}]}], "]"}], "]"}], "\[Equal]", 
                    RowBox[{"workinglist", "[", 
                    RowBox[{"[", 
                    RowBox[{"k", ",", "2"}], "]"}], "]"}]}]}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"nextlist", "=", 
                    RowBox[{"Append", "[", 
                    RowBox[{"nextlist", ",", 
                    RowBox[{"Append", "[", 
                    RowBox[{
                    RowBox[{"currentlist", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], ",", 
                    RowBox[{"workinglist", "[", 
                    RowBox[{"[", 
                    RowBox[{"k", ",", "3"}], "]"}], "]"}]}], "]"}]}], "]"}]}],
                     ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
                    "\[IndentingNewLine]", "]"}], ";"}]}], 
                    "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
                   
                   RowBox[{"currentlist", "=", "nextlist"}], ";"}]}], 
                 "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
                RowBox[{"nextlist", "=", 
                 RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
                RowBox[{"For", "[", 
                 RowBox[{
                  RowBox[{"i", "=", "1"}], ",", 
                  RowBox[{"i", "\[LessEqual]", 
                   RowBox[{"Length", "[", "currentlist", "]"}]}], ",", 
                  RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"ToString", "[", 
                    RowBox[{"currentlist", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", 
                    RowBox[{"-", "1"}]}], "]"}], "]"}], "]"}], "\[Equal]", 
                    RowBox[{"ToString", "[", "rightnode", "]"}]}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"nextlist", "=", 
                    RowBox[{"Append", "[", 
                    RowBox[{"nextlist", ",", 
                    RowBox[{"currentlist", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], ";"}]}], 
                    "\[IndentingNewLine]", "]"}], ";"}]}], 
                 "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
                RowBox[{"currentlist", "=", "nextlist"}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"(*", 
                 RowBox[{
                  RowBox[{"At", " ", "this", " ", "point"}], ",", " ", 
                  RowBox[{
                   RowBox[{"we", "'"}], "ve", " ", "handled", " ", "the", " ",
                    "linear", " ", "part", " ", "of", " ", "the", " ", 
                   RowBox[{"link", ".", "  ", "Now"}], " ", "just", " ", 
                   "need", " ", "to", " ", "do", " ", "one", " ", "more", " ",
                    "check"}], ",", " ", 
                  RowBox[{
                   RowBox[{"which", " ", "involves", " ", "the", " ", "t"}], 
                   "-", 
                   RowBox[{"link", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
                RowBox[{"workinglist", "=", 
                 RowBox[{"quartet", "[", 
                  RowBox[{
                   RowBox[{"lineartable", "[", 
                    RowBox[{"[", 
                    RowBox[{"tpos", "-", "1"}], "]"}], "]"}], ",", 
                   RowBox[{"inputlink", "[", 
                    RowBox[{"[", 
                    RowBox[{"tpos", ",", "2"}], "]"}], "]"}], ",", 
                   RowBox[{"lineartable", "[", 
                    RowBox[{"[", 
                    RowBox[{"tpos", "+", "1"}], "]"}], "]"}], ",", 
                   RowBox[{"inputlink", "[", 
                    RowBox[{"[", 
                    RowBox[{"tpos", ",", "1"}], "]"}], "]"}]}], "]"}]}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"nextlist", "=", 
                 RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
                RowBox[{"For", "[", 
                 RowBox[{
                  RowBox[{"j", "=", "1"}], ",", 
                  RowBox[{"j", "\[LessEqual]", 
                   RowBox[{"Length", "[", "currentlist", "]"}]}], ",", 
                  RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"For", "[", 
                    RowBox[{
                    RowBox[{"k", "=", "1"}], ",", 
                    RowBox[{"k", "\[LessEqual]", 
                    RowBox[{"Length", "[", "workinglist", "]"}]}], ",", 
                    RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"currentlist", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", 
                    RowBox[{"tpos", "-", "1"}]}], "]"}], "]"}], "\[Equal]", 
                    RowBox[{"workinglist", "[", 
                    RowBox[{"[", 
                    RowBox[{"k", ",", "1"}], "]"}], "]"}]}], "&&", 
                    RowBox[{
                    RowBox[{"currentlist", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", 
                    RowBox[{"tpos", "+", "1"}]}], "]"}], "]"}], "\[Equal]", 
                    RowBox[{"workinglist", "[", 
                    RowBox[{"[", 
                    RowBox[{"k", ",", "3"}], "]"}], "]"}]}], "&&", 
                    RowBox[{
                    RowBox[{"currentlist", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "tpos"}], "]"}], "]"}], "\[Equal]", 
                    RowBox[{"workinglist", "[", 
                    RowBox[{"[", 
                    RowBox[{"k", ",", "4"}], "]"}], "]"}]}]}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"nextlist", "=", 
                    RowBox[{"Append", "[", 
                    RowBox[{"nextlist", ",", 
                    RowBox[{"Join", "[", 
                    RowBox[{
                    RowBox[{"Take", "[", 
                    RowBox[{
                    RowBox[{"currentlist", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], ",", 
                    RowBox[{"tpos", "-", "1"}]}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"currentlist", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "tpos"}], "]"}], "]"}], ",", 
                    RowBox[{"workinglist", "[", 
                    RowBox[{"[", 
                    RowBox[{"k", ",", "2"}], "]"}], "]"}]}], "}"}], "}"}], 
                    ",", 
                    RowBox[{"Take", "[", 
                    RowBox[{
                    RowBox[{"currentlist", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"tpos", "+", "1"}], ",", 
                    RowBox[{"Length", "[", 
                    RowBox[{"currentlist", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}],
                     "]"}]}], "]"}]}], ";"}]}], "\[IndentingNewLine]", "]"}], 
                    ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
                 "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
                RowBox[{"currentlist", "=", "nextlist"}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"outlist", "=", "currentlist"}], ";"}]}], 
              "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
           "]"}], ";"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
        "]"}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", ",", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"Now", ",", " ", 
        RowBox[{
        "we", " ", "know", " ", "that", " ", "the", " ", "list", " ", "in", 
         " ", 
         RowBox[{"finite", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "inputlink", "]"}], "\[Equal]", "2"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"outlist", "=", 
           RowBox[{"doubletlist", "[", 
            RowBox[{
             RowBox[{"inputlink", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"inputlink", "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], ";"}], 
         "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Length", "[", "inputlink", "]"}], "\[Equal]", "3"}], "&&", 
             RowBox[{
              RowBox[{"Depth", "[", "inputlink", "]"}], "\[Equal]", "2"}]}], 
            ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"outlist", "=", 
              RowBox[{"triplet", "[", 
               RowBox[{
                RowBox[{"inputlink", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ",", 
                RowBox[{"inputlink", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], ",", 
                RowBox[{"inputlink", "[", 
                 RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}], ";"}], 
            "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
            RowBox[{"(*", 
             RowBox[{"Now", ",", " ", 
              RowBox[{
              "we", " ", "know", " ", "the", " ", "length", " ", "is", " ", 
               "longer", " ", "than", " ", "3"}], ",", " ", 
              RowBox[{
               RowBox[{"or", " ", 
                RowBox[{"it", "'"}], "s", " ", "t"}], "-", 
               RowBox[{"shaped", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"Depth", "[", "inputlink", "]"}], "\[Equal]", "2"}], 
               ",", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"currentlist", "=", 
                 RowBox[{"triplet", "[", 
                  RowBox[{
                   RowBox[{"inputlink", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", 
                   RowBox[{"inputlink", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", 
                   RowBox[{"inputlink", "[", 
                    RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"For", "[", 
                 RowBox[{
                  RowBox[{"i", "=", "3"}], ",", 
                  RowBox[{"i", "\[LessEqual]", 
                   RowBox[{
                    RowBox[{"Length", "[", "inputlink", "]"}], "-", "1"}]}], 
                  ",", 
                  RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"workinglist", "=", 
                    RowBox[{"triplet", "[", 
                    RowBox[{
                    RowBox[{"inputlink", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", "-", "1"}], "]"}], "]"}], ",", 
                    RowBox[{"inputlink", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", 
                    RowBox[{"inputlink", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", "+", "1"}], "]"}], "]"}]}], "]"}]}], ";", 
                   "\[IndentingNewLine]", 
                   RowBox[{"nextlist", "=", 
                    RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
                   RowBox[{"For", "[", 
                    RowBox[{
                    RowBox[{"j", "=", "1"}], ",", 
                    RowBox[{"j", "\[LessEqual]", 
                    RowBox[{"Length", "[", "currentlist", "]"}]}], ",", 
                    RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"For", "[", 
                    RowBox[{
                    RowBox[{"k", "=", "1"}], ",", 
                    RowBox[{"k", "\[LessEqual]", 
                    RowBox[{"Length", "[", "workinglist", "]"}]}], ",", 
                    RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"currentlist", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", 
                    RowBox[{"-", "2"}]}], "]"}], "]"}], "\[Equal]", 
                    RowBox[{"workinglist", "[", 
                    RowBox[{"[", 
                    RowBox[{"k", ",", "1"}], "]"}], "]"}]}], "&&", 
                    RowBox[{
                    RowBox[{"currentlist", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", 
                    RowBox[{"-", "1"}]}], "]"}], "]"}], "\[Equal]", 
                    RowBox[{"workinglist", "[", 
                    RowBox[{"[", 
                    RowBox[{"k", ",", "2"}], "]"}], "]"}]}]}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"nextlist", "=", 
                    RowBox[{"Append", "[", 
                    RowBox[{"nextlist", ",", 
                    RowBox[{"Append", "[", 
                    RowBox[{
                    RowBox[{"currentlist", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], ",", 
                    RowBox[{"workinglist", "[", 
                    RowBox[{"[", 
                    RowBox[{"k", ",", "3"}], "]"}], "]"}]}], "]"}]}], "]"}]}],
                     ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
                    "\[IndentingNewLine]", "]"}], ";"}]}], 
                    "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
                   
                   RowBox[{"currentlist", "=", "nextlist"}], ";"}]}], 
                 "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
                RowBox[{"outlist", "=", "currentlist"}], ";"}], ",", 
               "\[IndentingNewLine]", 
               RowBox[{"(*", 
                RowBox[{"Now", ",", " ", 
                 RowBox[{
                  RowBox[{
                  "we", " ", "know", " ", "the", " ", "link", " ", "is", " ", 
                   "T"}], "-", "shaped"}]}], "*)"}], "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"tpos", "=", 
                 RowBox[{
                  RowBox[{"Position", "[", 
                   RowBox[{
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{"Depth", "[", 
                    RowBox[{"inputlink", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "1", ",", 
                    RowBox[{"Length", "[", "inputlink", "]"}]}], "}"}]}], 
                    "]"}], ",", "2"}], "]"}], "[", 
                  RowBox[{"[", 
                   RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"lineartable", "=", 
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"i", "\[NotEqual]", "tpos"}], ",", 
                    RowBox[{"inputlink", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", 
                    RowBox[{"inputlink", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "1"}], "]"}], "]"}]}], "]"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"i", ",", "1", ",", 
                    RowBox[{"Length", "[", "inputlink", "]"}]}], "}"}]}], 
                  "]"}]}], ";", "\[IndentingNewLine]", 
                RowBox[{"currentlist", "=", 
                 RowBox[{"triplet", "[", 
                  RowBox[{
                   RowBox[{"lineartable", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], ",", 
                   RowBox[{"lineartable", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", 
                   RowBox[{"lineartable", "[", 
                    RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"For", "[", 
                 RowBox[{
                  RowBox[{"i", "=", "3"}], ",", 
                  RowBox[{"i", "\[LessEqual]", 
                   RowBox[{
                    RowBox[{"Length", "[", "lineartable", "]"}], "-", "1"}]}],
                   ",", 
                  RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"workinglist", "=", 
                    RowBox[{"triplet", "[", 
                    RowBox[{
                    RowBox[{"lineartable", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", "-", "1"}], "]"}], "]"}], ",", 
                    RowBox[{"lineartable", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", 
                    RowBox[{"lineartable", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", "+", "1"}], "]"}], "]"}]}], "]"}]}], ";", 
                   "\[IndentingNewLine]", 
                   RowBox[{"nextlist", "=", 
                    RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
                   RowBox[{"For", "[", 
                    RowBox[{
                    RowBox[{"j", "=", "1"}], ",", 
                    RowBox[{"j", "\[LessEqual]", 
                    RowBox[{"Length", "[", "currentlist", "]"}]}], ",", 
                    RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"For", "[", 
                    RowBox[{
                    RowBox[{"k", "=", "1"}], ",", 
                    RowBox[{"k", "\[LessEqual]", 
                    RowBox[{"Length", "[", "workinglist", "]"}]}], ",", 
                    RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"currentlist", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", 
                    RowBox[{"-", "2"}]}], "]"}], "]"}], "\[Equal]", 
                    RowBox[{"workinglist", "[", 
                    RowBox[{"[", 
                    RowBox[{"k", ",", "1"}], "]"}], "]"}]}], "&&", 
                    RowBox[{
                    RowBox[{"currentlist", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", 
                    RowBox[{"-", "1"}]}], "]"}], "]"}], "\[Equal]", 
                    RowBox[{"workinglist", "[", 
                    RowBox[{"[", 
                    RowBox[{"k", ",", "2"}], "]"}], "]"}]}]}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"nextlist", "=", 
                    RowBox[{"Append", "[", 
                    RowBox[{"nextlist", ",", 
                    RowBox[{"Append", "[", 
                    RowBox[{
                    RowBox[{"currentlist", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], ",", 
                    RowBox[{"workinglist", "[", 
                    RowBox[{"[", 
                    RowBox[{"k", ",", "3"}], "]"}], "]"}]}], "]"}]}], "]"}]}],
                     ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
                    "\[IndentingNewLine]", "]"}], ";"}]}], 
                    "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
                   
                   RowBox[{"currentlist", "=", "nextlist"}], ";"}]}], 
                 "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
                RowBox[{"(*", 
                 RowBox[{
                  RowBox[{"At", " ", "this", " ", "point"}], ",", " ", 
                  RowBox[{
                   RowBox[{"we", "'"}], "ve", " ", "handled", " ", "the", " ",
                    "linear", " ", "part", " ", "of", " ", "the", " ", 
                   RowBox[{"link", ".", "  ", "Now"}], " ", "just", " ", 
                   "need", " ", "to", " ", "do", " ", "one", " ", "more", " ",
                    "check"}], ",", " ", 
                  RowBox[{
                   RowBox[{"which", " ", "involves", " ", "the", " ", "t"}], 
                   "-", 
                   RowBox[{"link", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
                RowBox[{"workinglist", "=", 
                 RowBox[{"quartet", "[", 
                  RowBox[{
                   RowBox[{"lineartable", "[", 
                    RowBox[{"[", 
                    RowBox[{"tpos", "-", "1"}], "]"}], "]"}], ",", 
                   RowBox[{"inputlink", "[", 
                    RowBox[{"[", 
                    RowBox[{"tpos", ",", "2"}], "]"}], "]"}], ",", 
                   RowBox[{"lineartable", "[", 
                    RowBox[{"[", 
                    RowBox[{"tpos", "+", "1"}], "]"}], "]"}], ",", 
                   RowBox[{"inputlink", "[", 
                    RowBox[{"[", 
                    RowBox[{"tpos", ",", "1"}], "]"}], "]"}]}], "]"}]}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"nextlist", "=", 
                 RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
                RowBox[{"For", "[", 
                 RowBox[{
                  RowBox[{"j", "=", "1"}], ",", 
                  RowBox[{"j", "\[LessEqual]", 
                   RowBox[{"Length", "[", "currentlist", "]"}]}], ",", 
                  RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"For", "[", 
                    RowBox[{
                    RowBox[{"k", "=", "1"}], ",", 
                    RowBox[{"k", "\[LessEqual]", 
                    RowBox[{"Length", "[", "workinglist", "]"}]}], ",", 
                    RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"currentlist", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", 
                    RowBox[{"tpos", "-", "1"}]}], "]"}], "]"}], "\[Equal]", 
                    RowBox[{"workinglist", "[", 
                    RowBox[{"[", 
                    RowBox[{"k", ",", "1"}], "]"}], "]"}]}], "&&", 
                    RowBox[{
                    RowBox[{"currentlist", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "tpos"}], "]"}], "]"}], "\[Equal]", 
                    RowBox[{"workinglist", "[", 
                    RowBox[{"[", 
                    RowBox[{"k", ",", "4"}], "]"}], "]"}]}], "&&", 
                    RowBox[{
                    RowBox[{"currentlist", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", 
                    RowBox[{"tpos", "+", "1"}]}], "]"}], "]"}], "\[Equal]", 
                    RowBox[{"workinglist", "[", 
                    RowBox[{"[", 
                    RowBox[{"k", ",", "3"}], "]"}], "]"}]}]}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"nextlist", "=", 
                    RowBox[{"Append", "[", 
                    RowBox[{"nextlist", ",", 
                    RowBox[{"Join", "[", 
                    RowBox[{
                    RowBox[{"Take", "[", 
                    RowBox[{
                    RowBox[{"currentlist", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], ",", 
                    RowBox[{"tpos", "-", "1"}]}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"currentlist", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "tpos"}], "]"}], "]"}], ",", 
                    RowBox[{"workinglist", "[", 
                    RowBox[{"[", 
                    RowBox[{"k", ",", "2"}], "]"}], "]"}]}], "}"}], "}"}], 
                    ",", 
                    RowBox[{"Take", "[", 
                    RowBox[{
                    RowBox[{"currentlist", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"tpos", "+", "1"}], ",", 
                    RowBox[{"Length", "[", 
                    RowBox[{"currentlist", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}],
                     "]"}]}], "]"}]}], ";"}]}], "\[IndentingNewLine]", "]"}], 
                    ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
                 "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
                "\[IndentingNewLine]", 
                RowBox[{"currentlist", "=", "nextlist"}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"outlist", "=", "currentlist"}], ";"}]}], 
              "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
           "]"}], ";"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
        "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
     "Now", " ", "we", " ", "handle", " ", "the", " ", "few", " ", 
      "configurations", " ", "that", " ", 
      RowBox[{"don", "'"}], "t", " ", "fit", " ", "into", " ", "the", " ", 
      "above", " ", 
      RowBox[{"categories", "."}]}], "*)"}], "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"inputlink", "==", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5", ",", "1"}], "}"}], ",", "1"}], "}"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"outlist", "=", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"n", "[", "0", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"n", "[", "0", "]"}], ",", 
              RowBox[{"f", "[", "4", "]"}], ",", 
              RowBox[{"n", "[", "0", "]"}]}], "}"}], ",", 
            RowBox[{"n", "[", "0", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"n", "[", "0", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"n", "[", "0", "]"}], ",", 
              RowBox[{"e", "[", "6", "]"}], ",", 
              RowBox[{"n", "[", "0", "]"}]}], "}"}], ",", 
            RowBox[{"n", "[", "0", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"n", "[", "0", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"n", "[", "0", "]"}], ",", 
              RowBox[{"e", "[", "7", "]"}], ",", 
              RowBox[{"n", "[", "0", "]"}]}], "}"}], ",", 
            RowBox[{"n", "[", "0", "]"}]}], "}"}]}], "}"}]}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"inputlink", "==", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5", ",", "1"}], "}"}], ",", "1", ",", "3"}], 
        "}"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"outlist", "=", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"n", "[", "0", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"n", "[", "0", "]"}], ",", 
              RowBox[{"f", "[", "4", "]"}], ",", 
              RowBox[{"n", "[", "0", "]"}]}], "}"}], ",", 
            RowBox[{"n", "[", "0", "]"}], ",", 
            RowBox[{"su", "[", "3", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"n", "[", "0", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"n", "[", "0", "]"}], ",", 
              RowBox[{"f", "[", "4", "]"}], ",", 
              RowBox[{"n", "[", "0", "]"}]}], "}"}], ",", 
            RowBox[{"n", "[", "0", "]"}], ",", 
            RowBox[{"g", "[", "2", "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"n", "[", "0", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"n", "[", "0", "]"}], ",", 
              RowBox[{"e", "[", "6", "]"}], ",", 
              RowBox[{"n", "[", "0", "]"}]}], "}"}], ",", 
            RowBox[{"n", "[", "0", "]"}], ",", 
            RowBox[{"su", "[", "3", "]"}]}], "}"}]}], "}"}]}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"inputlink", "==", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5", ",", "1"}], "}"}], ",", "1"}], "}"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"outlist", "=", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"su", "[", "3", "]"}], ",", 
            RowBox[{"n", "[", "0", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"n", "[", "0", "]"}], ",", 
              RowBox[{"f", "[", "4", "]"}], ",", 
              RowBox[{"n", "[", "0", "]"}]}], "}"}], ",", 
            RowBox[{"n", "[", "0", "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"g", "[", "2", "]"}], ",", 
            RowBox[{"n", "[", "0", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"n", "[", "0", "]"}], ",", 
              RowBox[{"f", "[", "4", "]"}], ",", 
              RowBox[{"n", "[", "0", "]"}]}], "}"}], ",", 
            RowBox[{"n", "[", "0", "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"su", "[", "3", "]"}], ",", 
            RowBox[{"n", "[", "0", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"n", "[", "0", "]"}], ",", 
              RowBox[{"e", "[", "6", "]"}], ",", 
              RowBox[{"n", "[", "0", "]"}]}], "}"}], ",", 
            RowBox[{"n", "[", "0", "]"}]}], "}"}]}], "}"}]}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"inputlink", "==", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5", ",", "1"}], "}"}], ",", "1", ",", "3", ",", 
         "2"}], "}"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"outlist", "=", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"n", "[", "0", "]"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"n", "[", "0", "]"}], ",", 
             RowBox[{"f", "[", "4", "]"}], ",", 
             RowBox[{"n", "[", "0", "]"}]}], "}"}], ",", 
           RowBox[{"n", "[", "0", "]"}], ",", 
           RowBox[{"g", "[", "2", "]"}], ",", 
           RowBox[{"su", "[", "2", "]"}]}], "}"}], "}"}]}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"inputlink", "==", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "1", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "5", ",", "1"}], "}"}], ",", "1"}], "}"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"outlist", "=", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"su", "[", "2", "]"}], ",", 
           RowBox[{"g", "[", "2", "]"}], ",", 
           RowBox[{"n", "[", "0", "]"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"n", "[", "0", "]"}], ",", 
             RowBox[{"f", "[", "4", "]"}], ",", 
             RowBox[{"n", "[", "0", "]"}]}], "}"}], ",", 
           RowBox[{"n", "[", "0", "]"}]}], "}"}], "}"}]}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"inputlink", "==", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1", ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3"}], "}"}]}], "}"}], ",", "1", ",", "3"}], 
        "}"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"outlist", "=", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"su", "[", "3", "]"}], ",", 
            RowBox[{"n", "[", "0", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"f", "[", "4", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"n", "[", "0", "]"}], ",", 
                RowBox[{"su", "[", "3", "]"}]}], "}"}]}], "}"}], ",", 
            RowBox[{"n", "[", "0", "]"}], ",", 
            RowBox[{"su", "[", "3", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"g", "[", "2", "]"}], ",", 
            RowBox[{"n", "[", "0", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"f", "[", "4", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"n", "[", "0", "]"}], ",", 
                RowBox[{"su", "[", "3", "]"}]}], "}"}]}], "}"}], ",", 
            RowBox[{"n", "[", "0", "]"}], ",", 
            RowBox[{"su", "[", "3", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"su", "[", "3", "]"}], ",", 
            RowBox[{"n", "[", "0", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"f", "[", "4", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"n", "[", "0", "]"}], ",", 
                RowBox[{"g", "[", "2", "]"}]}], "}"}]}], "}"}], ",", 
            RowBox[{"n", "[", "0", "]"}], ",", 
            RowBox[{"su", "[", "3", "]"}]}], "}"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"su", "[", "3", "]"}], ",", 
            RowBox[{"n", "[", "0", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"f", "[", "4", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"n", "[", "0", "]"}], ",", 
                RowBox[{"su", "[", "3", "]"}]}], "}"}]}], "}"}], ",", 
            RowBox[{"n", "[", "0", "]"}], ",", 
            RowBox[{"g", "[", "2", "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"g", "[", "2", "]"}], ",", 
            RowBox[{"n", "[", "0", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"f", "[", "4", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"n", "[", "0", "]"}], ",", 
                RowBox[{"g", "[", "2", "]"}]}], "}"}]}], "}"}], ",", 
            RowBox[{"n", "[", "0", "]"}], ",", 
            RowBox[{"su", "[", "3", "]"}]}], "}"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"g", "[", "2", "]"}], ",", 
            RowBox[{"n", "[", "0", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"f", "[", "4", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"n", "[", "0", "]"}], ",", 
                RowBox[{"su", "[", "3", "]"}]}], "}"}]}], "}"}], ",", 
            RowBox[{"n", "[", "0", "]"}], ",", 
            RowBox[{"g", "[", "2", "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"su", "[", "3", "]"}], ",", 
            RowBox[{"n", "[", "0", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"f", "[", "4", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"n", "[", "0", "]"}], ",", 
                RowBox[{"g", "[", "2", "]"}]}], "}"}]}], "}"}], ",", 
            RowBox[{"n", "[", "0", "]"}], ",", 
            RowBox[{"g", "[", "2", "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"g", "[", "2", "]"}], ",", 
            RowBox[{"n", "[", "0", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"f", "[", "4", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"n", "[", "0", "]"}], ",", 
                RowBox[{"g", "[", "2", "]"}]}], "}"}]}], "}"}], ",", 
            RowBox[{"n", "[", "0", "]"}], ",", 
            RowBox[{"g", "[", "2", "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"su", "[", "3", "]"}], ",", 
            RowBox[{"n", "[", "0", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"e", "[", "6", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"n", "[", "0", "]"}], ",", 
                RowBox[{"su", "[", "3", "]"}]}], "}"}]}], "}"}], ",", 
            RowBox[{"n", "[", "0", "]"}], ",", 
            RowBox[{"su", "[", "3", "]"}]}], "}"}]}], "}"}]}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"inputlink", "==", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "1", ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3"}], "}"}]}], "}"}], ",", "1", ",", "3"}], 
        "}"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"outlist", "=", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"su", "[", "2", "]"}], ",", 
            RowBox[{"g", "[", "2", "]"}], ",", 
            RowBox[{"n", "[", "0", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"f", "[", "4", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"n", "[", "0", "]"}], ",", 
                RowBox[{"su", "[", "3", "]"}]}], "}"}]}], "}"}], ",", 
            RowBox[{"n", "[", "0", "]"}], ",", 
            RowBox[{"su", "[", "3", "]"}]}], "}"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"su", "[", "2", "]"}], ",", 
            RowBox[{"g", "[", "2", "]"}], ",", 
            RowBox[{"n", "[", "0", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"f", "[", "4", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"n", "[", "0", "]"}], ",", 
                RowBox[{"g", "[", "2", "]"}]}], "}"}]}], "}"}], ",", 
            RowBox[{"n", "[", "0", "]"}], ",", 
            RowBox[{"su", "[", "3", "]"}]}], "}"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"su", "[", "2", "]"}], ",", 
            RowBox[{"g", "[", "2", "]"}], ",", 
            RowBox[{"n", "[", "0", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"f", "[", "4", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"n", "[", "0", "]"}], ",", 
                RowBox[{"su", "[", "3", "]"}]}], "}"}]}], "}"}], ",", 
            RowBox[{"n", "[", "0", "]"}], ",", 
            RowBox[{"g", "[", "2", "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"su", "[", "2", "]"}], ",", 
            RowBox[{"g", "[", "2", "]"}], ",", 
            RowBox[{"n", "[", "0", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"f", "[", "4", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"n", "[", "0", "]"}], ",", 
                RowBox[{"g", "[", "2", "]"}]}], "}"}]}], "}"}], ",", 
            RowBox[{"n", "[", "0", "]"}], ",", 
            RowBox[{"g", "[", "2", "]"}]}], "}"}]}], "}"}]}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"inputlink", "==", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1", ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3"}], "}"}]}], "}"}], ",", "1", ",", "3", ",", 
         "2"}], "}"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"outlist", "=", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"su", "[", "3", "]"}], ",", 
            RowBox[{"n", "[", "0", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"f", "[", "4", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"n", "[", "0", "]"}], ",", 
                RowBox[{"su", "[", "3", "]"}]}], "}"}]}], "}"}], ",", 
            RowBox[{"n", "[", "0", "]"}], ",", 
            RowBox[{"g", "[", "2", "]"}], ",", 
            RowBox[{"su", "[", "2", "]"}]}], "}"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"su", "[", "3", "]"}], ",", 
            RowBox[{"n", "[", "0", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"f", "[", "4", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"n", "[", "0", "]"}], ",", 
                RowBox[{"g", "[", "2", "]"}]}], "}"}]}], "}"}], ",", 
            RowBox[{"n", "[", "0", "]"}], ",", 
            RowBox[{"g", "[", "2", "]"}], ",", 
            RowBox[{"su", "[", "2", "]"}]}], "}"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"g", "[", "2", "]"}], ",", 
            RowBox[{"n", "[", "0", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"f", "[", "4", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"n", "[", "0", "]"}], ",", 
                RowBox[{"su", "[", "3", "]"}]}], "}"}]}], "}"}], ",", 
            RowBox[{"n", "[", "0", "]"}], ",", 
            RowBox[{"g", "[", "2", "]"}], ",", 
            RowBox[{"su", "[", "2", "]"}]}], "}"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"g", "[", "2", "]"}], ",", 
            RowBox[{"n", "[", "0", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"f", "[", "4", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"n", "[", "0", "]"}], ",", 
                RowBox[{"g", "[", "2", "]"}]}], "}"}]}], "}"}], ",", 
            RowBox[{"n", "[", "0", "]"}], ",", 
            RowBox[{"g", "[", "2", "]"}], ",", 
            RowBox[{"su", "[", "2", "]"}]}], "}"}]}], "}"}]}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"inputlink", "==", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "3", ",", "1", ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3"}], "}"}]}], "}"}], ",", "1", ",", "3"}], 
        "}"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"outlist", "=", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"n", "[", "0", "]"}], ",", 
            RowBox[{"su", "[", "2", "]"}], ",", 
            RowBox[{"g", "[", "2", "]"}], ",", 
            RowBox[{"n", "[", "0", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"f", "[", "4", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"n", "[", "0", "]"}], ",", 
                RowBox[{"su", "[", "3", "]"}]}], "}"}]}], "}"}], ",", 
            RowBox[{"n", "[", "0", "]"}], ",", 
            RowBox[{"su", "[", "3", "]"}]}], "}"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"n", "[", "0", "]"}], ",", 
            RowBox[{"su", "[", "2", "]"}], ",", 
            RowBox[{"g", "[", "2", "]"}], ",", 
            RowBox[{"n", "[", "0", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"f", "[", "4", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"n", "[", "0", "]"}], ",", 
                RowBox[{"g", "[", "2", "]"}]}], "}"}]}], "}"}], ",", 
            RowBox[{"n", "[", "0", "]"}], ",", 
            RowBox[{"su", "[", "3", "]"}]}], "}"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"n", "[", "0", "]"}], ",", 
            RowBox[{"su", "[", "2", "]"}], ",", 
            RowBox[{"g", "[", "2", "]"}], ",", 
            RowBox[{"n", "[", "0", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"f", "[", "4", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"n", "[", "0", "]"}], ",", 
                RowBox[{"su", "[", "3", "]"}]}], "}"}]}], "}"}], ",", 
            RowBox[{"n", "[", "0", "]"}], ",", 
            RowBox[{"g", "[", "2", "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"n", "[", "0", "]"}], ",", 
            RowBox[{"su", "[", "2", "]"}], ",", 
            RowBox[{"g", "[", "2", "]"}], ",", 
            RowBox[{"n", "[", "0", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"f", "[", "4", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"n", "[", "0", "]"}], ",", 
                RowBox[{"g", "[", "2", "]"}]}], "}"}]}], "}"}], ",", 
            RowBox[{"n", "[", "0", "]"}], ",", 
            RowBox[{"g", "[", "2", "]"}]}], "}"}]}], "}"}]}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"inputlink", "==", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1", ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3"}], "}"}]}], "}"}], ",", "1", ",", "3", ",", 
         "2", ",", "2"}], "}"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"outlist", "=", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"su", "[", "3", "]"}], ",", 
            RowBox[{"n", "[", "0", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"f", "[", "4", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"n", "[", "0", "]"}], ",", 
                RowBox[{"su", "[", "3", "]"}]}], "}"}]}], "}"}], ",", 
            RowBox[{"n", "[", "0", "]"}], ",", 
            RowBox[{"g", "[", "2", "]"}], ",", 
            RowBox[{"su", "[", "2", "]"}], ",", 
            RowBox[{"n", "[", "0", "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"su", "[", "3", "]"}], ",", 
            RowBox[{"n", "[", "0", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"f", "[", "4", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"n", "[", "0", "]"}], ",", 
                RowBox[{"g", "[", "2", "]"}]}], "}"}]}], "}"}], ",", 
            RowBox[{"n", "[", "0", "]"}], ",", 
            RowBox[{"g", "[", "2", "]"}], ",", 
            RowBox[{"su", "[", "2", "]"}], ",", 
            RowBox[{"n", "[", "0", "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"g", "[", "2", "]"}], ",", 
            RowBox[{"n", "[", "0", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"f", "[", "4", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"n", "[", "0", "]"}], ",", 
                RowBox[{"su", "[", "3", "]"}]}], "}"}]}], "}"}], ",", 
            RowBox[{"n", "[", "0", "]"}], ",", 
            RowBox[{"g", "[", "2", "]"}], ",", 
            RowBox[{"su", "[", "2", "]"}], ",", 
            RowBox[{"n", "[", "0", "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"g", "[", "2", "]"}], ",", 
            RowBox[{"n", "[", "0", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"f", "[", "4", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"n", "[", "0", "]"}], ",", 
                RowBox[{"g", "[", "2", "]"}]}], "}"}]}], "}"}], ",", 
            RowBox[{"n", "[", "0", "]"}], ",", 
            RowBox[{"g", "[", "2", "]"}], ",", 
            RowBox[{"su", "[", "2", "]"}], ",", 
            RowBox[{"n", "[", "0", "]"}]}], "}"}]}], "}"}]}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"inputlink", "==", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "1", ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3"}], "}"}]}], "}"}], ",", "1", ",", "3", ",", 
         "2"}], "}"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"outlist", "=", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"su", "[", "2", "]"}], ",", 
            RowBox[{"g", "[", "2", "]"}], ",", 
            RowBox[{"n", "[", "0", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"f", "[", "4", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"n", "[", "0", "]"}], ",", 
                RowBox[{"su", "[", "3", "]"}]}], "}"}]}], "}"}], ",", 
            RowBox[{"n", "[", "0", "]"}], ",", 
            RowBox[{"g", "[", "2", "]"}], ",", 
            RowBox[{"su", "[", "2", "]"}]}], "}"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"su", "[", "2", "]"}], ",", 
            RowBox[{"g", "[", "2", "]"}], ",", 
            RowBox[{"n", "[", "0", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"f", "[", "4", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"n", "[", "0", "]"}], ",", 
                RowBox[{"g", "[", "2", "]"}]}], "}"}]}], "}"}], ",", 
            RowBox[{"n", "[", "0", "]"}], ",", 
            RowBox[{"g", "[", "2", "]"}], ",", 
            RowBox[{"su", "[", "2", "]"}]}], "}"}]}], "}"}]}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"inputlink", "==", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "3", ",", "1", ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3"}], "}"}]}], "}"}], ",", "1", ",", "3", ",", 
         "2"}], "}"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"outlist", "=", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"n", "[", "0", "]"}], ",", 
            RowBox[{"su", "[", "2", "]"}], ",", 
            RowBox[{"g", "[", "2", "]"}], ",", 
            RowBox[{"n", "[", "0", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"f", "[", "4", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"n", "[", "0", "]"}], ",", 
                RowBox[{"su", "[", "3", "]"}]}], "}"}]}], "}"}], ",", 
            RowBox[{"n", "[", "0", "]"}], ",", 
            RowBox[{"g", "[", "2", "]"}], ",", 
            RowBox[{"su", "[", "2", "]"}]}], "}"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"n", "[", "0", "]"}], ",", 
            RowBox[{"su", "[", "2", "]"}], ",", 
            RowBox[{"g", "[", "2", "]"}], ",", 
            RowBox[{"n", "[", "0", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"f", "[", "4", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"n", "[", "0", "]"}], ",", 
                RowBox[{"g", "[", "2", "]"}]}], "}"}]}], "}"}], ",", 
            RowBox[{"n", "[", "0", "]"}], ",", 
            RowBox[{"g", "[", "2", "]"}], ",", 
            RowBox[{"su", "[", "2", "]"}]}], "}"}]}], "}"}]}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"inputlink", "==", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "1", ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3"}], "}"}]}], "}"}], ",", "1", ",", "3", ",", 
         "2", ",", "2"}], "}"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"outlist", "=", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"su", "[", "2", "]"}], ",", 
            RowBox[{"g", "[", "2", "]"}], ",", 
            RowBox[{"n", "[", "0", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"f", "[", "4", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"n", "[", "0", "]"}], ",", 
                RowBox[{"su", "[", "3", "]"}]}], "}"}]}], "}"}], ",", 
            RowBox[{"n", "[", "0", "]"}], ",", 
            RowBox[{"g", "[", "2", "]"}], ",", 
            RowBox[{"su", "[", "2", "]"}], ",", 
            RowBox[{"n", "[", "0", "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"su", "[", "2", "]"}], ",", 
            RowBox[{"g", "[", "2", "]"}], ",", 
            RowBox[{"n", "[", "0", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"f", "[", "4", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"n", "[", "0", "]"}], ",", 
                RowBox[{"g", "[", "2", "]"}]}], "}"}]}], "}"}], ",", 
            RowBox[{"n", "[", "0", "]"}], ",", 
            RowBox[{"g", "[", "2", "]"}], ",", 
            RowBox[{"su", "[", "2", "]"}], ",", 
            RowBox[{"n", "[", "0", "]"}]}], "}"}]}], "}"}]}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", "]"}], 
  ";"}]], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10001.},
 CellChangeTimes->{{3.6267083570411367`*^9, 3.626708406017784*^9}, {
   3.626708837581785*^9, 3.6267092995666323`*^9}, {3.626709332574876*^9, 
   3.626709352102404*^9}, {3.6267102179184923`*^9, 3.6267102576222754`*^9}, {
   3.6267103181817427`*^9, 3.6267104114339733`*^9}, {3.626710451458786*^9, 
   3.626710481465119*^9}, 3.626710525814519*^9, {3.626710582960581*^9, 
   3.626710634511334*^9}, {3.62671069130363*^9, 3.626710847215747*^9}, {
   3.626710879410222*^9, 3.626710935630814*^9}, {3.626711098869272*^9, 
   3.626711114360613*^9}, {3.626711255348176*^9, 3.626711354662467*^9}, {
   3.626711507880487*^9, 3.626711547989298*^9}, {3.626711579822216*^9, 
   3.6267116045537243`*^9}, {3.626711636662322*^9, 3.6267116682805367`*^9}, {
   3.626711936735009*^9, 3.626711948237938*^9}, {3.626713515966324*^9, 
   3.626713590365703*^9}, {3.626713621944498*^9, 3.6267136495682077`*^9}, {
   3.6267144207019863`*^9, 3.626714447646109*^9}, {3.626714938474904*^9, 
   3.62671497668151*^9}, {3.626715006998658*^9, 3.62671500727114*^9}, 
   3.626715306854711*^9, {3.626715534216344*^9, 3.626715561410565*^9}, {
   3.6267831291493587`*^9, 3.626783190518125*^9}, {3.626783220875997*^9, 
   3.62678337375988*^9}, {3.626783419396372*^9, 3.626783426734127*^9}, 
   3.626783463566621*^9, {3.626783560171929*^9, 3.626783573985561*^9}, {
   3.6267836083523293`*^9, 3.626783640351757*^9}, {3.626783700903071*^9, 
   3.626783720762266*^9}, {3.626783889836759*^9, 3.626783941630809*^9}, {
   3.62678429866007*^9, 3.626784299608602*^9}, {3.62678434402643*^9, 
   3.626784352112438*^9}, {3.626784399253593*^9, 3.626784405840268*^9}, {
   3.626784476075776*^9, 3.6267844781717653`*^9}, {3.626784511533927*^9, 
   3.6267845609238043`*^9}, {3.6267956010551434`*^9, 
   3.6267956041886063`*^9}, {3.626795644190546*^9, 3.626795648989155*^9}, {
   3.62679569454816*^9, 3.626795753624402*^9}, {3.626795824324038*^9, 
   3.6267958330842133`*^9}, {3.626795925115518*^9, 3.626795950383501*^9}, {
   3.6268056808231773`*^9, 3.6268057105980177`*^9}, {3.626805793246374*^9, 
   3.626805815425997*^9}, {3.62680584716369*^9, 3.6268058473280993`*^9}, {
   3.626817549056422*^9, 3.626817722101198*^9}, {3.626817760248377*^9, 
   3.626817831871619*^9}, {3.626818021997311*^9, 3.6268182496379137`*^9}, {
   3.6268183481156063`*^9, 3.626818489056622*^9}, {3.6268185597306347`*^9, 
   3.6268185927638073`*^9}, {3.626818632380375*^9, 3.6268186606678753`*^9}, {
   3.6268187041027946`*^9, 3.6268187479584627`*^9}, {3.626818799869195*^9, 
   3.626818799988453*^9}, {3.626819641564069*^9, 3.626819649033441*^9}, {
   3.626821165042404*^9, 3.62682141075319*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"outlist", " ", 
  RowBox[{"(*", 
   RowBox[{"The", " ", 
    RowBox[{"output", "."}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.62670930573024*^9, 3.626709306543167*^9}, {
   3.62670935413695*^9, 3.626709354651947*^9}, {3.626713756071764*^9, 
   3.6267137712030067`*^9}, {3.62671531326903*^9, 3.6267153163722467`*^9}, 
   3.626783981770142*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"su", "[", "3", "]"}], ",", 
     RowBox[{"6", "[", "0", "]"}], ",", 
     RowBox[{"6", "[", "0", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"g", "[", "2", "]"}], ",", 
     RowBox[{"6", "[", "0", "]"}], ",", 
     RowBox[{"6", "[", "0", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "7", "]"}], ",", 
     RowBox[{"6", "[", "0", "]"}], ",", 
     RowBox[{"6", "[", "0", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "8", "]"}], ",", 
     RowBox[{"6", "[", "0", "]"}], ",", 
     RowBox[{"6", "[", "0", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "9", "]"}], ",", 
     RowBox[{"6", "[", "0", "]"}], ",", 
     RowBox[{"6", "[", "0", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "10", "]"}], ",", 
     RowBox[{"6", "[", "0", "]"}], ",", 
     RowBox[{"6", "[", "0", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "11", "]"}], ",", 
     RowBox[{"6", "[", "0", "]"}], ",", 
     RowBox[{"6", "[", "0", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "12", "]"}], ",", 
     RowBox[{"6", "[", "0", "]"}], ",", 
     RowBox[{"6", "[", "0", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"f", "[", "4", "]"}], ",", 
     RowBox[{"6", "[", "0", "]"}], ",", 
     RowBox[{"6", "[", "0", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"e", "[", "6", "]"}], ",", 
     RowBox[{"6", "[", "0", "]"}], ",", 
     RowBox[{"6", "[", "0", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"e", "[", "7", "]"}], ",", 
     RowBox[{"6", "[", "0", "]"}], ",", 
     RowBox[{"6", "[", "0", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"su", "[", "3", "]"}], ",", 
     RowBox[{"6", "[", "0", "]"}], ",", 
     RowBox[{"su", "[", "2", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"su", "[", "3", "]"}], ",", 
     RowBox[{"6", "[", "0", "]"}], ",", 
     RowBox[{"su", "[", "3", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"su", "[", "3", "]"}], ",", 
     RowBox[{"6", "[", "0", "]"}], ",", 
     RowBox[{"su", "[", "4", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"su", "[", "3", "]"}], ",", 
     RowBox[{"6", "[", "0", "]"}], ",", 
     RowBox[{"su", "[", "5", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"su", "[", "3", "]"}], ",", 
     RowBox[{"6", "[", "0", "]"}], ",", 
     RowBox[{"su", "[", "6", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"g", "[", "2", "]"}], ",", 
     RowBox[{"6", "[", "0", "]"}], ",", 
     RowBox[{"su", "[", "2", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"g", "[", "2", "]"}], ",", 
     RowBox[{"6", "[", "0", "]"}], ",", 
     RowBox[{"su", "[", "3", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"g", "[", "2", "]"}], ",", 
     RowBox[{"6", "[", "0", "]"}], ",", 
     RowBox[{"su", "[", "4", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"e", "[", "6", "]"}], ",", 
     RowBox[{"6", "[", "0", "]"}], ",", 
     RowBox[{"su", "[", "2", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"e", "[", "6", "]"}], ",", 
     RowBox[{"6", "[", "0", "]"}], ",", 
     RowBox[{"su", "[", "3", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"e", "[", "7", "]"}], ",", 
     RowBox[{"6", "[", "0", "]"}], ",", 
     RowBox[{"su", "[", "2", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "7", "]"}], ",", 
     RowBox[{"6", "[", "0", "]"}], ",", 
     RowBox[{"su", "[", "2", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "7", "]"}], ",", 
     RowBox[{"6", "[", "0", "]"}], ",", 
     RowBox[{"su", "[", "3", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "7", "]"}], ",", 
     RowBox[{"6", "[", "0", "]"}], ",", 
     RowBox[{"su", "[", "4", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "8", "]"}], ",", 
     RowBox[{"6", "[", "0", "]"}], ",", 
     RowBox[{"su", "[", "2", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "8", "]"}], ",", 
     RowBox[{"6", "[", "0", "]"}], ",", 
     RowBox[{"su", "[", "3", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "8", "]"}], ",", 
     RowBox[{"6", "[", "0", "]"}], ",", 
     RowBox[{"su", "[", "4", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "9", "]"}], ",", 
     RowBox[{"6", "[", "0", "]"}], ",", 
     RowBox[{"su", "[", "2", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "9", "]"}], ",", 
     RowBox[{"6", "[", "0", "]"}], ",", 
     RowBox[{"su", "[", "3", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "9", "]"}], ",", 
     RowBox[{"6", "[", "0", "]"}], ",", 
     RowBox[{"su", "[", "4", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "10", "]"}], ",", 
     RowBox[{"6", "[", "0", "]"}], ",", 
     RowBox[{"su", "[", "2", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "10", "]"}], ",", 
     RowBox[{"6", "[", "0", "]"}], ",", 
     RowBox[{"su", "[", "3", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "10", "]"}], ",", 
     RowBox[{"6", "[", "0", "]"}], ",", 
     RowBox[{"su", "[", "4", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "11", "]"}], ",", 
     RowBox[{"6", "[", "0", "]"}], ",", 
     RowBox[{"su", "[", "2", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "11", "]"}], ",", 
     RowBox[{"6", "[", "0", "]"}], ",", 
     RowBox[{"su", "[", "2", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "7", "]"}], ",", 
     RowBox[{"6", "[", "0", "]"}], ",", 
     RowBox[{"so", "[", "7", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "7", "]"}], ",", 
     RowBox[{"6", "[", "0", "]"}], ",", 
     RowBox[{"so", "[", "8", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "8", "]"}], ",", 
     RowBox[{"6", "[", "0", "]"}], ",", 
     RowBox[{"so", "[", "7", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "8", "]"}], ",", 
     RowBox[{"6", "[", "0", "]"}], ",", 
     RowBox[{"so", "[", "8", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "7", "]"}], ",", 
     RowBox[{"6", "[", "0", "]"}], ",", 
     RowBox[{"so", "[", "9", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "9", "]"}], ",", 
     RowBox[{"6", "[", "0", "]"}], ",", 
     RowBox[{"so", "[", "7", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"g", "[", "2", "]"}], ",", 
     RowBox[{"sp", "[", "1", "]"}], ",", 
     RowBox[{"6", "[", "0", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "7", "]"}], ",", 
     RowBox[{"sp", "[", "1", "]"}], ",", 
     RowBox[{"6", "[", "0", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "8", "]"}], ",", 
     RowBox[{"sp", "[", "1", "]"}], ",", 
     RowBox[{"6", "[", "0", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "9", "]"}], ",", 
     RowBox[{"sp", "[", "1", "]"}], ",", 
     RowBox[{"6", "[", "0", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "10", "]"}], ",", 
     RowBox[{"sp", "[", "1", "]"}], ",", 
     RowBox[{"6", "[", "0", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "11", "]"}], ",", 
     RowBox[{"sp", "[", "1", "]"}], ",", 
     RowBox[{"6", "[", "0", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "12", "]"}], ",", 
     RowBox[{"sp", "[", "1", "]"}], ",", 
     RowBox[{"6", "[", "0", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"su", "[", "3", "]"}], ",", 
     RowBox[{"6", "[", "0", "]"}], ",", 
     RowBox[{"e", "[", "6", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"f", "[", "4", "]"}], ",", 
     RowBox[{"6", "[", "0", "]"}], ",", 
     RowBox[{"su", "[", "2", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"f", "[", "4", "]"}], ",", 
     RowBox[{"6", "[", "0", "]"}], ",", 
     RowBox[{"su", "[", "3", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"f", "[", "4", "]"}], ",", 
     RowBox[{"6", "[", "0", "]"}], ",", 
     RowBox[{"g", "[", "2", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"g", "[", "2", "]"}], ",", 
     RowBox[{"6", "[", "0", "]"}], ",", 
     RowBox[{"g", "[", "2", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"g", "[", "2", "]"}], ",", 
     RowBox[{"6", "[", "0", "]"}], ",", 
     RowBox[{"g", "[", "2", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "7", "]"}], ",", 
     RowBox[{"6", "[", "0", "]"}], ",", 
     RowBox[{"g", "[", "2", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "8", "]"}], ",", 
     RowBox[{"6", "[", "0", "]"}], ",", 
     RowBox[{"g", "[", "2", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "9", "]"}], ",", 
     RowBox[{"6", "[", "0", "]"}], ",", 
     RowBox[{"g", "[", "2", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"g", "[", "2", "]"}], ",", 
     RowBox[{"6", "[", "0", "]"}], ",", 
     RowBox[{"f", "[", "4", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"su", "[", "3", "]"}], ",", 
     RowBox[{"6", "[", "0", "]"}], ",", 
     RowBox[{"f", "[", "4", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"g", "[", "2", "]"}], ",", 
     RowBox[{"sp", "[", "1", "]"}], ",", 
     RowBox[{"g", "[", "2", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "7", "]"}], ",", 
     RowBox[{"sp", "[", "1", "]"}], ",", 
     RowBox[{"g", "[", "2", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "8", "]"}], ",", 
     RowBox[{"sp", "[", "1", "]"}], ",", 
     RowBox[{"g", "[", "2", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "9", "]"}], ",", 
     RowBox[{"sp", "[", "1", "]"}], ",", 
     RowBox[{"g", "[", "2", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "10", "]"}], ",", 
     RowBox[{"sp", "[", "1", "]"}], ",", 
     RowBox[{"g", "[", "2", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "11", "]"}], ",", 
     RowBox[{"sp", "[", "1", "]"}], ",", 
     RowBox[{"g", "[", "2", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "12", "]"}], ",", 
     RowBox[{"sp", "[", "1", "]"}], ",", 
     RowBox[{"g", "[", "2", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "7", "]"}], ",", 
     RowBox[{"sp", "[", "2", "]"}], ",", 
     RowBox[{"g", "[", "2", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "9", "]"}], ",", 
     RowBox[{"sp", "[", "2", "]"}], ",", 
     RowBox[{"g", "[", "2", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "10", "]"}], ",", 
     RowBox[{"sp", "[", "2", "]"}], ",", 
     RowBox[{"g", "[", "2", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "11", "]"}], ",", 
     RowBox[{"sp", "[", "2", "]"}], ",", 
     RowBox[{"g", "[", "2", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "12", "]"}], ",", 
     RowBox[{"sp", "[", "2", "]"}], ",", 
     RowBox[{"g", "[", "2", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "10", "]"}], ",", 
     RowBox[{"sp", "[", "3", "]"}], ",", 
     RowBox[{"g", "[", "2", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "11", "]"}], ",", 
     RowBox[{"sp", "[", "3", "]"}], ",", 
     RowBox[{"g", "[", "2", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "12", "]"}], ",", 
     RowBox[{"sp", "[", "3", "]"}], ",", 
     RowBox[{"g", "[", "2", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "11", "]"}], ",", 
     RowBox[{"sp", "[", "4", "]"}], ",", 
     RowBox[{"g", "[", "2", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "12", "]"}], ",", 
     RowBox[{"sp", "[", "4", "]"}], ",", 
     RowBox[{"g", "[", "2", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"g", "[", "2", "]"}], ",", 
     RowBox[{"sp", "[", "1", "]"}], ",", 
     RowBox[{"su", "[", "2", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"g", "[", "2", "]"}], ",", 
     RowBox[{"sp", "[", "1", "]"}], ",", 
     RowBox[{"su", "[", "3", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"g", "[", "2", "]"}], ",", 
     RowBox[{"sp", "[", "1", "]"}], ",", 
     RowBox[{"su", "[", "4", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"g", "[", "2", "]"}], ",", 
     RowBox[{"sp", "[", "1", "]"}], ",", 
     RowBox[{"su", "[", "5", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"g", "[", "2", "]"}], ",", 
     RowBox[{"sp", "[", "1", "]"}], ",", 
     RowBox[{"su", "[", "6", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"g", "[", "2", "]"}], ",", 
     RowBox[{"sp", "[", "1", "]"}], ",", 
     RowBox[{"so", "[", "7", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"g", "[", "2", "]"}], ",", 
     RowBox[{"sp", "[", "1", "]"}], ",", 
     RowBox[{"so", "[", "8", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"g", "[", "2", "]"}], ",", 
     RowBox[{"sp", "[", "1", "]"}], ",", 
     RowBox[{"so", "[", "9", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"g", "[", "2", "]"}], ",", 
     RowBox[{"sp", "[", "1", "]"}], ",", 
     RowBox[{"so", "[", "10", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"g", "[", "2", "]"}], ",", 
     RowBox[{"sp", "[", "1", "]"}], ",", 
     RowBox[{"so", "[", "11", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"g", "[", "2", "]"}], ",", 
     RowBox[{"sp", "[", "1", "]"}], ",", 
     RowBox[{"so", "[", "12", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"g", "[", "2", "]"}], ",", 
     RowBox[{"sp", "[", "1", "]"}], ",", 
     RowBox[{"so", "[", "13", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "7", "]"}], ",", 
     RowBox[{"sp", "[", "0", "]"}], ",", 
     RowBox[{"so", "[", "7", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "7", "]"}], ",", 
     RowBox[{"sp", "[", "1", "]"}], ",", 
     RowBox[{"so", "[", "7", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "8", "]"}], ",", 
     RowBox[{"sp", "[", "0", "]"}], ",", 
     RowBox[{"so", "[", "7", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "8", "]"}], ",", 
     RowBox[{"sp", "[", "1", "]"}], ",", 
     RowBox[{"so", "[", "7", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "9", "]"}], ",", 
     RowBox[{"sp", "[", "0", "]"}], ",", 
     RowBox[{"so", "[", "7", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "9", "]"}], ",", 
     RowBox[{"sp", "[", "1", "]"}], ",", 
     RowBox[{"so", "[", "7", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "9", "]"}], ",", 
     RowBox[{"sp", "[", "2", "]"}], ",", 
     RowBox[{"so", "[", "7", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "10", "]"}], ",", 
     RowBox[{"sp", "[", "1", "]"}], ",", 
     RowBox[{"so", "[", "7", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "10", "]"}], ",", 
     RowBox[{"sp", "[", "2", "]"}], ",", 
     RowBox[{"so", "[", "7", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "10", "]"}], ",", 
     RowBox[{"sp", "[", "3", "]"}], ",", 
     RowBox[{"so", "[", "7", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "11", "]"}], ",", 
     RowBox[{"sp", "[", "1", "]"}], ",", 
     RowBox[{"so", "[", "7", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "11", "]"}], ",", 
     RowBox[{"sp", "[", "2", "]"}], ",", 
     RowBox[{"so", "[", "7", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "11", "]"}], ",", 
     RowBox[{"sp", "[", "3", "]"}], ",", 
     RowBox[{"so", "[", "7", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "11", "]"}], ",", 
     RowBox[{"sp", "[", "4", "]"}], ",", 
     RowBox[{"so", "[", "7", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "12", "]"}], ",", 
     RowBox[{"sp", "[", "1", "]"}], ",", 
     RowBox[{"so", "[", "7", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "12", "]"}], ",", 
     RowBox[{"sp", "[", "2", "]"}], ",", 
     RowBox[{"so", "[", "7", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "12", "]"}], ",", 
     RowBox[{"sp", "[", "3", "]"}], ",", 
     RowBox[{"so", "[", "7", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "12", "]"}], ",", 
     RowBox[{"sp", "[", "4", "]"}], ",", 
     RowBox[{"so", "[", "7", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "7", "]"}], ",", 
     RowBox[{"sp", "[", "0", "]"}], ",", 
     RowBox[{"so", "[", "8", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "7", "]"}], ",", 
     RowBox[{"sp", "[", "1", "]"}], ",", 
     RowBox[{"so", "[", "8", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "8", "]"}], ",", 
     RowBox[{"sp", "[", "0", "]"}], ",", 
     RowBox[{"so", "[", "8", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "8", "]"}], ",", 
     RowBox[{"sp", "[", "1", "]"}], ",", 
     RowBox[{"so", "[", "8", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "9", "]"}], ",", 
     RowBox[{"sp", "[", "1", "]"}], ",", 
     RowBox[{"so", "[", "8", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "9", "]"}], ",", 
     RowBox[{"sp", "[", "2", "]"}], ",", 
     RowBox[{"so", "[", "8", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "10", "]"}], ",", 
     RowBox[{"sp", "[", "1", "]"}], ",", 
     RowBox[{"so", "[", "8", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "10", "]"}], ",", 
     RowBox[{"sp", "[", "2", "]"}], ",", 
     RowBox[{"so", "[", "8", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "11", "]"}], ",", 
     RowBox[{"sp", "[", "1", "]"}], ",", 
     RowBox[{"so", "[", "8", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "11", "]"}], ",", 
     RowBox[{"sp", "[", "2", "]"}], ",", 
     RowBox[{"so", "[", "8", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "12", "]"}], ",", 
     RowBox[{"sp", "[", "1", "]"}], ",", 
     RowBox[{"so", "[", "8", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "12", "]"}], ",", 
     RowBox[{"sp", "[", "2", "]"}], ",", 
     RowBox[{"so", "[", "8", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "7", "]"}], ",", 
     RowBox[{"sp", "[", "0", "]"}], ",", 
     RowBox[{"so", "[", "9", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "7", "]"}], ",", 
     RowBox[{"sp", "[", "1", "]"}], ",", 
     RowBox[{"so", "[", "9", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "8", "]"}], ",", 
     RowBox[{"sp", "[", "1", "]"}], ",", 
     RowBox[{"so", "[", "9", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "9", "]"}], ",", 
     RowBox[{"sp", "[", "1", "]"}], ",", 
     RowBox[{"so", "[", "9", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "9", "]"}], ",", 
     RowBox[{"sp", "[", "2", "]"}], ",", 
     RowBox[{"so", "[", "9", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "10", "]"}], ",", 
     RowBox[{"sp", "[", "1", "]"}], ",", 
     RowBox[{"so", "[", "9", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "10", "]"}], ",", 
     RowBox[{"sp", "[", "2", "]"}], ",", 
     RowBox[{"so", "[", "9", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "10", "]"}], ",", 
     RowBox[{"sp", "[", "3", "]"}], ",", 
     RowBox[{"so", "[", "9", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "11", "]"}], ",", 
     RowBox[{"sp", "[", "1", "]"}], ",", 
     RowBox[{"so", "[", "9", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "11", "]"}], ",", 
     RowBox[{"sp", "[", "2", "]"}], ",", 
     RowBox[{"so", "[", "9", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "11", "]"}], ",", 
     RowBox[{"sp", "[", "3", "]"}], ",", 
     RowBox[{"so", "[", "9", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "12", "]"}], ",", 
     RowBox[{"sp", "[", "2", "]"}], ",", 
     RowBox[{"so", "[", "9", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "12", "]"}], ",", 
     RowBox[{"sp", "[", "3", "]"}], ",", 
     RowBox[{"so", "[", "9", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "7", "]"}], ",", 
     RowBox[{"sp", "[", "1", "]"}], ",", 
     RowBox[{"so", "[", "10", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "8", "]"}], ",", 
     RowBox[{"sp", "[", "1", "]"}], ",", 
     RowBox[{"so", "[", "10", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "9", "]"}], ",", 
     RowBox[{"sp", "[", "1", "]"}], ",", 
     RowBox[{"so", "[", "10", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "9", "]"}], ",", 
     RowBox[{"sp", "[", "2", "]"}], ",", 
     RowBox[{"so", "[", "10", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "10", "]"}], ",", 
     RowBox[{"sp", "[", "1", "]"}], ",", 
     RowBox[{"so", "[", "10", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "10", "]"}], ",", 
     RowBox[{"sp", "[", "2", "]"}], ",", 
     RowBox[{"so", "[", "10", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "10", "]"}], ",", 
     RowBox[{"sp", "[", "3", "]"}], ",", 
     RowBox[{"so", "[", "10", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "11", "]"}], ",", 
     RowBox[{"sp", "[", "2", "]"}], ",", 
     RowBox[{"so", "[", "10", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "11", "]"}], ",", 
     RowBox[{"sp", "[", "3", "]"}], ",", 
     RowBox[{"so", "[", "10", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "11", "]"}], ",", 
     RowBox[{"sp", "[", "4", "]"}], ",", 
     RowBox[{"so", "[", "10", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "12", "]"}], ",", 
     RowBox[{"sp", "[", "2", "]"}], ",", 
     RowBox[{"so", "[", "10", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "12", "]"}], ",", 
     RowBox[{"sp", "[", "3", "]"}], ",", 
     RowBox[{"so", "[", "10", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "12", "]"}], ",", 
     RowBox[{"sp", "[", "4", "]"}], ",", 
     RowBox[{"so", "[", "10", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "7", "]"}], ",", 
     RowBox[{"sp", "[", "1", "]"}], ",", 
     RowBox[{"so", "[", "11", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "8", "]"}], ",", 
     RowBox[{"sp", "[", "1", "]"}], ",", 
     RowBox[{"so", "[", "11", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "9", "]"}], ",", 
     RowBox[{"sp", "[", "1", "]"}], ",", 
     RowBox[{"so", "[", "11", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "9", "]"}], ",", 
     RowBox[{"sp", "[", "2", "]"}], ",", 
     RowBox[{"so", "[", "11", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "10", "]"}], ",", 
     RowBox[{"sp", "[", "2", "]"}], ",", 
     RowBox[{"so", "[", "11", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "10", "]"}], ",", 
     RowBox[{"sp", "[", "3", "]"}], ",", 
     RowBox[{"so", "[", "11", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "11", "]"}], ",", 
     RowBox[{"sp", "[", "2", "]"}], ",", 
     RowBox[{"so", "[", "11", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "11", "]"}], ",", 
     RowBox[{"sp", "[", "3", "]"}], ",", 
     RowBox[{"so", "[", "11", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "11", "]"}], ",", 
     RowBox[{"sp", "[", "4", "]"}], ",", 
     RowBox[{"so", "[", "11", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "12", "]"}], ",", 
     RowBox[{"sp", "[", "2", "]"}], ",", 
     RowBox[{"so", "[", "11", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "12", "]"}], ",", 
     RowBox[{"sp", "[", "3", "]"}], ",", 
     RowBox[{"so", "[", "11", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "12", "]"}], ",", 
     RowBox[{"sp", "[", "4", "]"}], ",", 
     RowBox[{"so", "[", "11", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "12", "]"}], ",", 
     RowBox[{"sp", "[", "5", "]"}], ",", 
     RowBox[{"so", "[", "11", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "7", "]"}], ",", 
     RowBox[{"sp", "[", "1", "]"}], ",", 
     RowBox[{"so", "[", "12", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "8", "]"}], ",", 
     RowBox[{"sp", "[", "1", "]"}], ",", 
     RowBox[{"so", "[", "12", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "9", "]"}], ",", 
     RowBox[{"sp", "[", "2", "]"}], ",", 
     RowBox[{"so", "[", "12", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "10", "]"}], ",", 
     RowBox[{"sp", "[", "2", "]"}], ",", 
     RowBox[{"so", "[", "12", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "10", "]"}], ",", 
     RowBox[{"sp", "[", "3", "]"}], ",", 
     RowBox[{"so", "[", "12", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "11", "]"}], ",", 
     RowBox[{"sp", "[", "2", "]"}], ",", 
     RowBox[{"so", "[", "12", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "11", "]"}], ",", 
     RowBox[{"sp", "[", "3", "]"}], ",", 
     RowBox[{"so", "[", "12", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "11", "]"}], ",", 
     RowBox[{"sp", "[", "4", "]"}], ",", 
     RowBox[{"so", "[", "12", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "12", "]"}], ",", 
     RowBox[{"sp", "[", "2", "]"}], ",", 
     RowBox[{"so", "[", "12", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "12", "]"}], ",", 
     RowBox[{"sp", "[", "3", "]"}], ",", 
     RowBox[{"so", "[", "12", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "12", "]"}], ",", 
     RowBox[{"sp", "[", "4", "]"}], ",", 
     RowBox[{"so", "[", "12", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "12", "]"}], ",", 
     RowBox[{"sp", "[", "5", "]"}], ",", 
     RowBox[{"so", "[", "12", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "7", "]"}], ",", 
     RowBox[{"sp", "[", "1", "]"}], ",", 
     RowBox[{"so", "[", "13", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "9", "]"}], ",", 
     RowBox[{"sp", "[", "2", "]"}], ",", 
     RowBox[{"so", "[", "13", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "10", "]"}], ",", 
     RowBox[{"sp", "[", "2", "]"}], ",", 
     RowBox[{"so", "[", "13", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "10", "]"}], ",", 
     RowBox[{"sp", "[", "3", "]"}], ",", 
     RowBox[{"so", "[", "13", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "11", "]"}], ",", 
     RowBox[{"sp", "[", "2", "]"}], ",", 
     RowBox[{"so", "[", "13", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "11", "]"}], ",", 
     RowBox[{"sp", "[", "3", "]"}], ",", 
     RowBox[{"so", "[", "13", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "11", "]"}], ",", 
     RowBox[{"sp", "[", "4", "]"}], ",", 
     RowBox[{"so", "[", "13", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "12", "]"}], ",", 
     RowBox[{"sp", "[", "3", "]"}], ",", 
     RowBox[{"so", "[", "13", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "12", "]"}], ",", 
     RowBox[{"sp", "[", "4", "]"}], ",", 
     RowBox[{"so", "[", "13", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "12", "]"}], ",", 
     RowBox[{"sp", "[", "5", "]"}], ",", 
     RowBox[{"so", "[", "13", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "7", "]"}], ",", 
     RowBox[{"sp", "[", 
      RowBox[{"-", "1"}], "]"}], ",", 
     RowBox[{"su", "[", "2", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "7", "]"}], ",", 
     RowBox[{"sp", "[", "0", "]"}], ",", 
     RowBox[{"su", "[", "2", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "7", "]"}], ",", 
     RowBox[{"sp", "[", "1", "]"}], ",", 
     RowBox[{"su", "[", "2", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "8", "]"}], ",", 
     RowBox[{"sp", "[", 
      RowBox[{"-", "1"}], "]"}], ",", 
     RowBox[{"su", "[", "2", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "8", "]"}], ",", 
     RowBox[{"sp", "[", "0", "]"}], ",", 
     RowBox[{"su", "[", "2", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "8", "]"}], ",", 
     RowBox[{"sp", "[", "1", "]"}], ",", 
     RowBox[{"su", "[", "2", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "9", "]"}], ",", 
     RowBox[{"sp", "[", "0", "]"}], ",", 
     RowBox[{"su", "[", "2", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "9", "]"}], ",", 
     RowBox[{"sp", "[", "1", "]"}], ",", 
     RowBox[{"su", "[", "2", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "9", "]"}], ",", 
     RowBox[{"sp", "[", "2", "]"}], ",", 
     RowBox[{"su", "[", "2", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "10", "]"}], ",", 
     RowBox[{"sp", "[", "0", "]"}], ",", 
     RowBox[{"su", "[", "2", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "10", "]"}], ",", 
     RowBox[{"sp", "[", "1", "]"}], ",", 
     RowBox[{"su", "[", "2", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "10", "]"}], ",", 
     RowBox[{"sp", "[", "2", "]"}], ",", 
     RowBox[{"su", "[", "2", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "10", "]"}], ",", 
     RowBox[{"sp", "[", "3", "]"}], ",", 
     RowBox[{"su", "[", "2", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "11", "]"}], ",", 
     RowBox[{"sp", "[", "0", "]"}], ",", 
     RowBox[{"su", "[", "2", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "11", "]"}], ",", 
     RowBox[{"sp", "[", "1", "]"}], ",", 
     RowBox[{"su", "[", "2", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "11", "]"}], ",", 
     RowBox[{"sp", "[", "2", "]"}], ",", 
     RowBox[{"su", "[", "2", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "11", "]"}], ",", 
     RowBox[{"sp", "[", "3", "]"}], ",", 
     RowBox[{"su", "[", "2", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "11", "]"}], ",", 
     RowBox[{"sp", "[", "4", "]"}], ",", 
     RowBox[{"su", "[", "2", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "12", "]"}], ",", 
     RowBox[{"sp", "[", "0", "]"}], ",", 
     RowBox[{"su", "[", "2", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "12", "]"}], ",", 
     RowBox[{"sp", "[", "1", "]"}], ",", 
     RowBox[{"su", "[", "2", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "12", "]"}], ",", 
     RowBox[{"sp", "[", "2", "]"}], ",", 
     RowBox[{"su", "[", "2", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "12", "]"}], ",", 
     RowBox[{"sp", "[", "3", "]"}], ",", 
     RowBox[{"su", "[", "2", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "12", "]"}], ",", 
     RowBox[{"sp", "[", "4", "]"}], ",", 
     RowBox[{"su", "[", "2", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "7", "]"}], ",", 
     RowBox[{"sp", "[", "0", "]"}], ",", 
     RowBox[{"su", "[", "3", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "7", "]"}], ",", 
     RowBox[{"sp", "[", "1", "]"}], ",", 
     RowBox[{"su", "[", "3", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "8", "]"}], ",", 
     RowBox[{"sp", "[", "0", "]"}], ",", 
     RowBox[{"su", "[", "3", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "8", "]"}], ",", 
     RowBox[{"sp", "[", "1", "]"}], ",", 
     RowBox[{"su", "[", "3", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "9", "]"}], ",", 
     RowBox[{"sp", "[", "0", "]"}], ",", 
     RowBox[{"su", "[", "3", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "9", "]"}], ",", 
     RowBox[{"sp", "[", "1", "]"}], ",", 
     RowBox[{"su", "[", "3", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "9", "]"}], ",", 
     RowBox[{"sp", "[", "2", "]"}], ",", 
     RowBox[{"su", "[", "3", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "10", "]"}], ",", 
     RowBox[{"sp", "[", "0", "]"}], ",", 
     RowBox[{"su", "[", "3", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "10", "]"}], ",", 
     RowBox[{"sp", "[", "1", "]"}], ",", 
     RowBox[{"su", "[", "3", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "10", "]"}], ",", 
     RowBox[{"sp", "[", "2", "]"}], ",", 
     RowBox[{"su", "[", "3", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "10", "]"}], ",", 
     RowBox[{"sp", "[", "3", "]"}], ",", 
     RowBox[{"su", "[", "3", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "11", "]"}], ",", 
     RowBox[{"sp", "[", "1", "]"}], ",", 
     RowBox[{"su", "[", "3", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "11", "]"}], ",", 
     RowBox[{"sp", "[", "2", "]"}], ",", 
     RowBox[{"su", "[", "3", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "11", "]"}], ",", 
     RowBox[{"sp", "[", "3", "]"}], ",", 
     RowBox[{"su", "[", "3", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "11", "]"}], ",", 
     RowBox[{"sp", "[", "4", "]"}], ",", 
     RowBox[{"su", "[", "3", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "12", "]"}], ",", 
     RowBox[{"sp", "[", "1", "]"}], ",", 
     RowBox[{"su", "[", "3", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "12", "]"}], ",", 
     RowBox[{"sp", "[", "2", "]"}], ",", 
     RowBox[{"su", "[", "3", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "12", "]"}], ",", 
     RowBox[{"sp", "[", "3", "]"}], ",", 
     RowBox[{"su", "[", "3", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "12", "]"}], ",", 
     RowBox[{"sp", "[", "4", "]"}], ",", 
     RowBox[{"su", "[", "3", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "12", "]"}], ",", 
     RowBox[{"sp", "[", "5", "]"}], ",", 
     RowBox[{"su", "[", "3", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "7", "]"}], ",", 
     RowBox[{"sp", "[", "0", "]"}], ",", 
     RowBox[{"su", "[", "4", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "7", "]"}], ",", 
     RowBox[{"sp", "[", "1", "]"}], ",", 
     RowBox[{"su", "[", "4", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "8", "]"}], ",", 
     RowBox[{"sp", "[", "0", "]"}], ",", 
     RowBox[{"su", "[", "4", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "8", "]"}], ",", 
     RowBox[{"sp", "[", "1", "]"}], ",", 
     RowBox[{"su", "[", "4", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "9", "]"}], ",", 
     RowBox[{"sp", "[", "1", "]"}], ",", 
     RowBox[{"su", "[", "4", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "9", "]"}], ",", 
     RowBox[{"sp", "[", "2", "]"}], ",", 
     RowBox[{"su", "[", "4", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "10", "]"}], ",", 
     RowBox[{"sp", "[", "1", "]"}], ",", 
     RowBox[{"su", "[", "4", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "10", "]"}], ",", 
     RowBox[{"sp", "[", "2", "]"}], ",", 
     RowBox[{"su", "[", "4", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "10", "]"}], ",", 
     RowBox[{"sp", "[", "3", "]"}], ",", 
     RowBox[{"su", "[", "4", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "11", "]"}], ",", 
     RowBox[{"sp", "[", "1", "]"}], ",", 
     RowBox[{"su", "[", "4", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "11", "]"}], ",", 
     RowBox[{"sp", "[", "2", "]"}], ",", 
     RowBox[{"su", "[", "4", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "11", "]"}], ",", 
     RowBox[{"sp", "[", "3", "]"}], ",", 
     RowBox[{"su", "[", "4", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "11", "]"}], ",", 
     RowBox[{"sp", "[", "4", "]"}], ",", 
     RowBox[{"su", "[", "4", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "12", "]"}], ",", 
     RowBox[{"sp", "[", "1", "]"}], ",", 
     RowBox[{"su", "[", "4", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "12", "]"}], ",", 
     RowBox[{"sp", "[", "2", "]"}], ",", 
     RowBox[{"su", "[", "4", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "12", "]"}], ",", 
     RowBox[{"sp", "[", "3", "]"}], ",", 
     RowBox[{"su", "[", "4", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "12", "]"}], ",", 
     RowBox[{"sp", "[", "4", "]"}], ",", 
     RowBox[{"su", "[", "4", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "12", "]"}], ",", 
     RowBox[{"sp", "[", "5", "]"}], ",", 
     RowBox[{"su", "[", "4", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "7", "]"}], ",", 
     RowBox[{"sp", "[", "1", "]"}], ",", 
     RowBox[{"su", "[", "5", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "8", "]"}], ",", 
     RowBox[{"sp", "[", "1", "]"}], ",", 
     RowBox[{"su", "[", "5", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "9", "]"}], ",", 
     RowBox[{"sp", "[", "1", "]"}], ",", 
     RowBox[{"su", "[", "5", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "9", "]"}], ",", 
     RowBox[{"sp", "[", "2", "]"}], ",", 
     RowBox[{"su", "[", "5", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "10", "]"}], ",", 
     RowBox[{"sp", "[", "1", "]"}], ",", 
     RowBox[{"su", "[", "5", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "10", "]"}], ",", 
     RowBox[{"sp", "[", "2", "]"}], ",", 
     RowBox[{"su", "[", "5", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "10", "]"}], ",", 
     RowBox[{"sp", "[", "3", "]"}], ",", 
     RowBox[{"su", "[", "5", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "11", "]"}], ",", 
     RowBox[{"sp", "[", "2", "]"}], ",", 
     RowBox[{"su", "[", "5", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "11", "]"}], ",", 
     RowBox[{"sp", "[", "3", "]"}], ",", 
     RowBox[{"su", "[", "5", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "11", "]"}], ",", 
     RowBox[{"sp", "[", "4", "]"}], ",", 
     RowBox[{"su", "[", "5", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "12", "]"}], ",", 
     RowBox[{"sp", "[", "2", "]"}], ",", 
     RowBox[{"su", "[", "5", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "12", "]"}], ",", 
     RowBox[{"sp", "[", "3", "]"}], ",", 
     RowBox[{"su", "[", "5", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "12", "]"}], ",", 
     RowBox[{"sp", "[", "4", "]"}], ",", 
     RowBox[{"su", "[", "5", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "12", "]"}], ",", 
     RowBox[{"sp", "[", "5", "]"}], ",", 
     RowBox[{"su", "[", "5", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "7", "]"}], ",", 
     RowBox[{"sp", "[", "1", "]"}], ",", 
     RowBox[{"su", "[", "6", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "8", "]"}], ",", 
     RowBox[{"sp", "[", "1", "]"}], ",", 
     RowBox[{"su", "[", "6", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "9", "]"}], ",", 
     RowBox[{"sp", "[", "2", "]"}], ",", 
     RowBox[{"su", "[", "6", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "10", "]"}], ",", 
     RowBox[{"sp", "[", "2", "]"}], ",", 
     RowBox[{"su", "[", "6", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "10", "]"}], ",", 
     RowBox[{"sp", "[", "3", "]"}], ",", 
     RowBox[{"su", "[", "6", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "11", "]"}], ",", 
     RowBox[{"sp", "[", "2", "]"}], ",", 
     RowBox[{"su", "[", "6", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "11", "]"}], ",", 
     RowBox[{"sp", "[", "3", "]"}], ",", 
     RowBox[{"su", "[", "6", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "11", "]"}], ",", 
     RowBox[{"sp", "[", "4", "]"}], ",", 
     RowBox[{"su", "[", "6", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "12", "]"}], ",", 
     RowBox[{"sp", "[", "2", "]"}], ",", 
     RowBox[{"su", "[", "6", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "12", "]"}], ",", 
     RowBox[{"sp", "[", "3", "]"}], ",", 
     RowBox[{"su", "[", "6", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "12", "]"}], ",", 
     RowBox[{"sp", "[", "4", "]"}], ",", 
     RowBox[{"su", "[", "6", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "12", "]"}], ",", 
     RowBox[{"sp", "[", "5", "]"}], ",", 
     RowBox[{"su", "[", "6", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "9", "]"}], ",", 
     RowBox[{"sp", "[", "2", "]"}], ",", 
     RowBox[{"su", "[", "7", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "10", "]"}], ",", 
     RowBox[{"sp", "[", "2", "]"}], ",", 
     RowBox[{"su", "[", "7", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "10", "]"}], ",", 
     RowBox[{"sp", "[", "3", "]"}], ",", 
     RowBox[{"su", "[", "7", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "11", "]"}], ",", 
     RowBox[{"sp", "[", "3", "]"}], ",", 
     RowBox[{"su", "[", "7", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "11", "]"}], ",", 
     RowBox[{"sp", "[", "4", "]"}], ",", 
     RowBox[{"su", "[", "7", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "12", "]"}], ",", 
     RowBox[{"sp", "[", "3", "]"}], ",", 
     RowBox[{"su", "[", "7", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "12", "]"}], ",", 
     RowBox[{"sp", "[", "4", "]"}], ",", 
     RowBox[{"su", "[", "7", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "12", "]"}], ",", 
     RowBox[{"sp", "[", "5", "]"}], ",", 
     RowBox[{"su", "[", "7", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "10", "]"}], ",", 
     RowBox[{"sp", "[", "3", "]"}], ",", 
     RowBox[{"su", "[", "8", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "11", "]"}], ",", 
     RowBox[{"sp", "[", "3", "]"}], ",", 
     RowBox[{"su", "[", "8", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "11", "]"}], ",", 
     RowBox[{"sp", "[", "4", "]"}], ",", 
     RowBox[{"su", "[", "8", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "12", "]"}], ",", 
     RowBox[{"sp", "[", "3", "]"}], ",", 
     RowBox[{"su", "[", "8", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "12", "]"}], ",", 
     RowBox[{"sp", "[", "4", "]"}], ",", 
     RowBox[{"su", "[", "8", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "12", "]"}], ",", 
     RowBox[{"sp", "[", "5", "]"}], ",", 
     RowBox[{"su", "[", "8", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "10", "]"}], ",", 
     RowBox[{"sp", "[", "3", "]"}], ",", 
     RowBox[{"su", "[", "9", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "11", "]"}], ",", 
     RowBox[{"sp", "[", "4", "]"}], ",", 
     RowBox[{"su", "[", "9", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "12", "]"}], ",", 
     RowBox[{"sp", "[", "4", "]"}], ",", 
     RowBox[{"su", "[", "9", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "12", "]"}], ",", 
     RowBox[{"sp", "[", "5", "]"}], ",", 
     RowBox[{"su", "[", "9", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "11", "]"}], ",", 
     RowBox[{"sp", "[", "4", "]"}], ",", 
     RowBox[{"su", "[", "10", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "12", "]"}], ",", 
     RowBox[{"sp", "[", "4", "]"}], ",", 
     RowBox[{"su", "[", "10", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "12", "]"}], ",", 
     RowBox[{"sp", "[", "5", "]"}], ",", 
     RowBox[{"su", "[", "10", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "12", "]"}], ",", 
     RowBox[{"sp", "[", "5", "]"}], ",", 
     RowBox[{"su", "[", "11", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"so", "[", "12", "]"}], ",", 
     RowBox[{"sp", "[", "5", "]"}], ",", 
     RowBox[{"su", "[", "12", "]"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.6267919567471046`*^9, 3.6267919864445744`*^9}, 
   3.6267920940790586`*^9, {3.626792136836792*^9, 3.626792154873144*^9}, 
   3.626792537302799*^9, 3.626792628039356*^9, {3.626792687599202*^9, 
   3.626792724532094*^9}, 3.626792838448813*^9, {3.626792886696438*^9, 
   3.6267928901632423`*^9}, {3.626792932636677*^9, 3.626792962432481*^9}, {
   3.626793003739657*^9, 3.6267930162996197`*^9}, 3.626793055571604*^9, 
   3.626793143765416*^9, {3.6267933025641727`*^9, 3.626793337828629*^9}, 
   3.6267933739988194`*^9, 3.6267934429203587`*^9, {3.6267935024489403`*^9, 
   3.6267935127451982`*^9}, {3.626795985116211*^9, 3.626796029358473*^9}, 
   3.626796062455619*^9, 3.626805867415682*^9, 3.626806312440599*^9, {
   3.626806661447036*^9, 3.626806683740046*^9}, 3.626806741370495*^9, 
   3.626806778755103*^9, {3.626806865131756*^9, 3.626806911839929*^9}, {
   3.626806944988364*^9, 3.6268069684507837`*^9}, {3.6268189438673687`*^9, 
   3.626818961545031*^9}, {3.626819587112308*^9, 3.6268197287342587`*^9}, 
   3.626821043484407*^9, {3.626821412541512*^9, 3.626821437222192*^9}, {
   3.6268226715919*^9, 3.626822862297905*^9}, 3.626874576759437*^9, {
   3.630505035723907*^9, 3.630505062175473*^9}, {3.630505192155285*^9, 
   3.630505230875703*^9}, {3.630674769951509*^9, 3.630674817498472*^9}, {
   3.6306748719143877`*^9, 3.630674906626895*^9}, 3.6306749902818937`*^9, 
   3.6306750538861513`*^9, 3.630675592179243*^9, 3.6306758648508368`*^9, 
   3.630676020148416*^9, {3.63067627149312*^9, 3.6306762863671637`*^9}, 
   3.630777019870035*^9, {3.6307770795972757`*^9, 3.630777089237197*^9}, 
   3.630777376719708*^9, 3.6307774163992033`*^9, 3.6310349212993517`*^9, 
   3.63257149159063*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.630674771918806*^9, 3.630674772764468*^9}}]
},
WindowSize->{740, 604},
WindowMargins->{{242, Automatic}, {35, Automatic}},
FrontEndVersion->"9.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (January 25, \
2013)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 965, 19, 201, "Text"],
Cell[1525, 41, 4369, 74, 97, "Input"],
Cell[CellGroupData[{
Cell[5919, 119, 288, 4, 30, "Text",
 CellGroupingRules->{GroupTogetherGrouping, 10001.}],
Cell[6210, 125, 11974, 278, 930, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10001.}]
}, Closed]],
Cell[CellGroupData[{
Cell[18221, 408, 420, 7, 46, "Text",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[18644, 417, 2174, 62, 165, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[20821, 481, 106260, 2765, 4585, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[127084, 3248, 17215, 509, 777, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}]
}, Closed]],
Cell[CellGroupData[{
Cell[144336, 3762, 175, 2, 27, "Text",
 CellGroupingRules->{GroupTogetherGrouping, 10001.}],
Cell[144514, 3766, 77006, 1745, 4585, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10001.}]
}, Closed]],
Cell[CellGroupData[{
Cell[221557, 5516, 370, 8, 22, "Input"],
Cell[221930, 5526, 49751, 1478, 1661, "Output"]
}, Open  ]],
Cell[271696, 7007, 92, 1, 28, "Input"]
}
]
*)

(* End of internal cache information *)

